Orthogonal trades in complete sets of MOLS

Let $B_p$ be the Latin square given by the addition table for the integers modulo an odd prime $p$. Here we consider the properties of Latin trades in $B_p$ which preserve orthogonality with one of the $p-1$ MOLS given by the finite field construction. We show that for certain choices of the orthogonal mate, there is a lower bound logarithmic in $p$ for the number of times each symbol occurs in such a trade, with an overall lower bound of $(\log{p})^2/\log\log{p}$ for the size of such a trade. Such trades imply the existence of orthomorphisms of the cyclic group which differ from a linear orthomorphism by a small amount. We also show that any transversal in $B_p$ hits the main diagonal either $p$ or at most $p-\log_2{p}-1$ times. Finally, if $p\equiv 1\mod{6}$ we show the existence of Latin square containing a $2\times 2$ subsquare which is orthogonal to $B_p$.

==> anc/index.html <==


<head>
<style type="text/css">
.auto-style1 {
	text-align: center;
}
td
	{border-style: none;
	border-color: inherit;
	border-width: medium;
	padding-top:1px;
	padding-right:1px;
	padding-left:1px;
	color:black;
	font-size:11.0pt;
	font-weight:400;
	font-style:normal;
	text-decoration:none;
	font-family:Calibri, sans-serif;
	text-align:general;
	vertical-align:bottom;
	white-space:nowrap;
	}
.auto-style2 {
	text-align: left;
}
</style>
</head>



<p class="auto-style1">&nbsp;</p>
<p class="auto-style1">&nbsp;</p>
<p class="auto-style1">Orthogonal trades in B_p of index (1, k), for some k. <br><br>The solutions are given in orthogonal array form,<br> the first columns represent the row indices,<br> the second columns represents the column indices,<br> the third rows represents the symbols in B_p(k) and<br> the fourth rows represents the symbols in B_p in the trade.</p>
<table border="0" cellpadding="0" cellspacing="0" style="border-collapse: collapse; width: 299pt" align="center">
	<colgroup>
		<col span="4" style="width:48pt" width="64">
	</colgroup>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt;width:48pt" width="64" class="auto-style2">Order</td>
		<td style="width:48pt" width="64" class="auto-style2">Spectrum</td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 5</td>
		<td class="auto-style2"><a href="tradesB5.txt">0, 5, 10, 15, 20, 25</a></td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 7</td>
		<td class="auto-style2"><a href="tradesB7.txt">0, 14, 18, 21, 24, 25, ..., 49</a></td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">n = 9</td>
		<td class="auto-style2"><a href="tradesB9.txt">0, 6, 9, 12, 15, 16, 18, 19, ..., 81</a></td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 11</td>
		<td class="auto-style2"><a href="tradesB11.txt">0, 22, 33, 36, 37, ..., 121</a></td>
	</tr>
</table>
<br><br>
<p class="auto-style1">Orthogonal trades in B_p in 2 MOLS of order p by permuting entire rows. 
<table border="0" cellpadding="0" cellspacing="0" style="border-collapse: collapse; width: 299pt" align="center">
	<colgroup>
		<col span="4" style="width:48pt" width="64">
	</colgroup>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt;width:48pt" width="64" class="auto-style2">Order</td>
		<td style="width:48pt" width="64" class="auto-style2">Number of rows</td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 7</td>
		<td class="auto-style2"><a href="trades2MOLS7.txt">3, 5</a></td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 11</td>
		<td class="auto-style2"><a href="trades2MOLS11.txt">5, 6, 7, 8, 9</a></td>
	</tr>
		<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 13</td>
		<td class="auto-style2"><a href="trades2MOLS13.txt">3, 4, 6, 7, 8, 9, 10, 11</a></td>
	</tr>
</table>
<br><br>
<p class="auto-style1">Orthogonal trades in B_p in 3 MOLS of order p by permuting entire rows. 
<table border="0" cellpadding="0" cellspacing="0" style="border-collapse: collapse; width: 299pt" align="center">
	<colgroup>
		<col span="4" style="width:48pt" width="64">
	</colgroup>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt;width:48pt" width="64" class="auto-style2">Order</td>
		<td style="width:48pt" width="64" class="auto-style2">Number of rows</td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 11</td>
		<td class="auto-style2"><a href="trades3MOLS11.txt">5, 6, 8, 9</a></td>
	</tr>
		<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 13</td>
		<td class="auto-style2"><a href="trades3MOLS13.txt">4, 6, 8, 9, 10, 11</a></td>
	</tr>
</table>
<br><br>
<p class="auto-style1">Orthogonal trades in B_p in 4 MOLS of order p by permuting entire rows. 
<table border="0" cellpadding="0" cellspacing="0" style="border-collapse: collapse; width: 299pt" align="center">
	<colgroup>
		<col span="4" style="width:48pt" width="64">
	</colgroup>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt;width:48pt" width="64" class="auto-style2">Order</td>
		<td style="width:48pt" width="64" class="auto-style2">Number of rows</td>
	</tr>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 11</td>
		<td class="auto-style2"><a href="trades4MOLS11.txt">5, 9</a></td>
	</tr>
		<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 13</td>
		<td class="auto-style2"><a href="trades4MOLS13.txt">6, 11</a></td>
	</tr>
</table>
<br><br>
<p class="auto-style1">Orthogonal trades in B_p in 5 MOLS of order p by permuting entire rows. 
<table border="0" cellpadding="0" cellspacing="0" style="border-collapse: collapse; width: 299pt" align="center">
	<colgroup>
		<col span="4" style="width:48pt" width="64">
	</colgroup>
	<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt;width:48pt" width="64" class="auto-style2">Order</td>
		<td style="width:48pt" width="64" class="auto-style2">Number of rows</td>
	</tr>
		<tr height="20" style="height:15.0pt">
		<td height="20" style="height:15.0pt" class="auto-style2">p = 13</td>
		<td class="auto-style2"><a href="trades5MOLS13.txt">6, 11</a></td>
	</tr>
</table>


==> anc/trades2MOLS11.txt <==

Trade and trademate for volume 55 (permuting entire 5 rows)
 1  0  2  1    1  0  2  9
 1  1  3  2    1  1  3 10
 1  2  4  3    1  2  4  0
 1  3  5  4    1  3  5  1
 1  4  6  5    1  4  6  2
 1  5  7  6    1  5  7  3
 1  6  8  7    1  6  8  4
 1  7  9  8    1  7  9  5
 1  8 10  9    1  8 10  6
 1  9  0 10    1  9  0  7
 1 10  1  0    1 10  1  8
 4  0  8  4    4  0  8 10
 4  1  9  5    4  1  9  0
 4  2 10  6    4  2 10  1
 4  3  0  7    4  3  0  2
 4  4  1  8    4  4  1  3
 4  5  2  9    4  5  2  4
 4  6  3 10    4  6  3  5
 4  7  4  0    4  7  4  6
 4  8  5  1    4  8  5  7
 4  9  6  2    4  9  6  8
 4 10  7  3    4 10  7  9
 8  0  5  8    8  0  5  4
 8  1  6  9    8  1  6  5
 8  2  7 10    8  2  7  6
 8  3  8  0    8  3  8  7
 8  4  9  1    8  4  9  8
 8  5 10  2    8  5 10  9
 8  6  0  3    8  6  0 10
 8  7  1  4    8  7  1  0
 8  8  2  5    8  8  2  1
 8  9  3  6    8  9  3  2
 8 10  4  7    8 10  4  3
 9  0  7  9    9  0  7  8
 9  1  8 10    9  1  8  9
 9  2  9  0    9  2  9 10
 9  3 10  1    9  3 10  0
 9  4  0  2    9  4  0  1
 9  5  1  3    9  5  1  2
 9  6  2  4    9  6  2  3
 9  7  3  5    9  7  3  4
 9  8  4  6    9  8  4  5
 9  9  5  7    9  9  5  6
 9 10  6  8    9 10  6  7
10  0  9 10   10  0  9  1
10  1 10  0   10  1 10  2
10  2  0  1   10  2  0  3
10  3  1  2   10  3  1  4
10  4  2  3   10  4  2  5
10  5  3  4   10  5  3  6
10  6  4  5   10  6  4  7
10  7  5  6   10  7  5  8
10  8  6  7   10  8  6  9
10  9  7  8   10  9  7 10
10 10  8  9   10 10  8  0

Trade and trademate for volume 66 (permuting entire 6 rows)
 0  0  0  0    0  0  0  1
 0  1  1  1    0  1  1  2
 0  2  2  2    0  2  2  3
 0  3  3  3    0  3  3  4
 0  4  4  4    0  4  4  5
 0  5  5  5    0  5  5  6
 0  6  6  6    0  6  6  7
 0  7  7  7    0  7  7  8
 0  8  8  8    0  8  8  9
 0  9  9  9    0  9  9 10
 0 10 10 10    0 10 10  0
 1  0  2  1    1  0  2  9
 1  1  3  2    1  1  3 10
 1  2  4  3    1  2  4  0
 1  3  5  4    1  3  5  1
 1  4  6  5    1  4  6  2
 1  5  7  6    1  5  7  3
 1  6  8  7    1  6  8  4
 1  7  9  8    1  7  9  5
 1  8 10  9    1  8 10  6
 1  9  0 10    1  9  0  7
 1 10  1  0    1 10  1  8
 4  0  8  4    4  0  8  8
 4  1  9  5    4  1  9  9
 4  2 10  6    4  2 10 10
 4  3  0  7    4  3  0  0
 4  4  1  8    4  4  1  1
 4  5  2  9    4  5  2  2
 4  6  3 10    4  6  3  3
 4  7  4  0    4  7  4  4
 4  8  5  1    4  8  5  5
 4  9  6  2    4  9  6  6
 4 10  7  3    4 10  7  7
 8  0  5  8    8  0  5  4
 8  1  6  9    8  1  6  5
 8  2  7 10    8  2  7  6
 8  3  8  0    8  3  8  7
 8  4  9  1    8  4  9  8
 8  5 10  2    8  5 10  9
 8  6  0  3    8  6  0 10
 8  7  1  4    8  7  1  0
 8  8  2  5    8  8  2  1
 8  9  3  6    8  9  3  2
 8 10  4  7    8 10  4  3
 9  0  7  9    9  0  7 10
 9  1  8 10    9  1  8  0
 9  2  9  0    9  2  9  1
 9  3 10  1    9  3 10  2
 9  4  0  2    9  4  0  3
 9  5  1  3    9  5  1  4
 9  6  2  4    9  6  2  5
 9  7  3  5    9  7  3  6
 9  8  4  6    9  8  4  7
 9  9  5  7    9  9  5  8
 9 10  6  8    9 10  6  9
10  0  9 10   10  0  9  0
10  1 10  0   10  1 10  1
10  2  0  1   10  2  0  2
10  3  1  2   10  3  1  3
10  4  2  3   10  4  2  4
10  5  3  4   10  5  3  5
10  6  4  5   10  6  4  6
10  7  5  6   10  7  5  7
10  8  6  7   10  8  6  8
10  9  7  8   10  9  7  9
10 10  8  9   10 10  8 10

Trade and trademate for volume 77 (permuting entire 7 rows)
 0  0  0  0    0  0  0  1
 0  1  1  1    0  1  1  2
 0  2  2  2    0  2  2  3
 0  3  3  3    0  3  3  4
 0  4  4  4    0  4  4  5
 0  5  5  5    0  5  5  6
 0  6  6  6    0  6  6  7
 0  7  7  7    0  7  7  8
 0  8  8  8    0  8  8  9
 0  9  9  9    0  9  9 10
 0 10 10 10    0 10 10  0
 1  0  2  1    1  0  2 10
 1  1  3  2    1  1  3  0
 1  2  4  3    1  2  4  1
 1  3  5  4    1  3  5  2
 1  4  6  5    1  4  6  3
 1  5  7  6    1  5  7  4
 1  6  8  7    1  6  8  5
 1  7  9  8    1  7  9  6
 1  8 10  9    1  8 10  7
 1  9  0 10    1  9  0  8
 1 10  1  0    1 10  1  9
 3  0  6  3    3  0  6  9
 3  1  7  4    3  1  7 10
 3  2  8  5    3  2  8  0
 3  3  9  6    3  3  9  1
 3  4 10  7    3  4 10  2
 3  5  0  8    3  5  0  3
 3  6  1  9    3  6  1  4
 3  7  2 10    3  7  2  5
 3  8  3  0    3  8  3  6
 3  9  4  1    3  9  4  7
 3 10  5  2    3 10  5  8
 4  0  8  4    4  0  8  8
 4  1  9  5    4  1  9  9
 4  2 10  6    4  2 10 10
 4  3  0  7    4  3  0  0
 4  4  1  8    4  4  1  1
 4  5  2  9    4  5  2  2
 4  6  3 10    4  6  3  3
 4  7  4  0    4  7  4  4
 4  8  5  1    4  8  5  5
 4  9  6  2    4  9  6  6
 4 10  7  3    4 10  7  7
 8  0  5  8    8  0  5  4
 8  1  6  9    8  1  6  5
 8  2  7 10    8  2  7  6
 8  3  8  0    8  3  8  7
 8  4  9  1    8  4  9  8
 8  5 10  2    8  5 10  9
 8  6  0  3    8  6  0 10
 8  7  1  4    8  7  1  0
 8  8  2  5    8  8  2  1
 8  9  3  6    8  9  3  2
 8 10  4  7    8 10  4  3
 9  0  7  9    9  0  7  3
 9  1  8 10    9  1  8  4
 9  2  9  0    9  2  9  5
 9  3 10  1    9  3 10  6
 9  4  0  2    9  4  0  7
 9  5  1  3    9  5  1  8
 9  6  2  4    9  6  2  9
 9  7  3  5    9  7  3 10
 9  8  4  6    9  8  4  0
 9  9  5  7    9  9  5  1
 9 10  6  8    9 10  6  2
10  0  9 10   10  0  9  0
10  1 10  0   10  1 10  1
10  2  0  1   10  2  0  2
10  3  1  2   10  3  1  3
10  4  2  3   10  4  2  4
10  5  3  4   10  5  3  5
10  6  4  5   10  6  4  6
10  7  5  6   10  7  5  7
10  8  6  7   10  8  6  8
10  9  7  8   10  9  7  9
10 10  8  9   10 10  8 10

Trade and trademate for volume 88 (permuting entire 8 rows)
 1  0  2  1    1  0  2 10
 1  1  3  2    1  1  3  0
 1  2  4  3    1  2  4  1
 1  3  5  4    1  3  5  2
 1  4  6  5    1  4  6  3
 1  5  7  6    1  5  7  4
 1  6  8  7    1  6  8  5
 1  7  9  8    1  7  9  6
 1  8 10  9    1  8 10  7
 1  9  0 10    1  9  0  8
 1 10  1  0    1 10  1  9
 2  0  4  2    2  0  4  9
 2  1  5  3    2  1  5 10
 2  2  6  4    2  2  6  0
 2  3  7  5    2  3  7  1
 2  4  8  6    2  4  8  2
 2  5  9  7    2  5  9  3
 2  6 10  8    2  6 10  4
 2  7  0  9    2  7  0  5
 2  8  1 10    2  8  1  6
 2  9  2  0    2  9  2  7
 2 10  3  1    2 10  3  8
 3  0  6  3    3  0  6  5
 3  1  7  4    3  1  7  6
 3  2  8  5    3  2  8  7
 3  3  9  6    3  3  9  8
 3  4 10  7    3  4 10  9
 3  5  0  8    3  5  0 10
 3  6  1  9    3  6  1  0
 3  7  2 10    3  7  2  1
 3  8  3  0    3  8  3  2
 3  9  4  1    3  9  4  3
 3 10  5  2    3 10  5  4
 4  0  8  4    4  0  8  6
 4  1  9  5    4  1  9  7
 4  2 10  6    4  2 10  8
 4  3  0  7    4  3  0  9
 4  4  1  8    4  4  1 10
 4  5  2  9    4  5  2  0
 4  6  3 10    4  6  3  1
 4  7  4  0    4  7  4  2
 4  8  5  1    4  8  5  3
 4  9  6  2    4  9  6  4
 4 10  7  3    4 10  7  5
 5  0 10  5    5  0 10  1
 5  1  0  6    5  1  0  2
 5  2  1  7    5  2  1  3
 5  3  2  8    5  3  2  4
 5  4  3  9    5  4  3  5
 5  5  4 10    5  5  4  6
 5  6  5  0    5  6  5  7
 5  7  6  1    5  7  6  8
 5  8  7  2    5  8  7  9
 5  9  8  3    5  9  8 10
 5 10  9  4    5 10  9  0
 6  0  1  6    6  0  1  2
 6  1  2  7    6  1  2  3
 6  2  3  8    6  2  3  4
 6  3  4  9    6  3  4  5
 6  4  5 10    6  4  5  6
 6  5  6  0    6  5  6  7
 6  6  7  1    6  6  7  8
 6  7  8  2    6  7  8  9
 6  8  9  3    6  8  9 10
 6  9 10  4    6  9 10  0
 6 10  0  5    6 10  0  1
 9  0  7  9    9  0  7  3
 9  1  8 10    9  1  8  4
 9  2  9  0    9  2  9  5
 9  3 10  1    9  3 10  6
 9  4  0  2    9  4  0  7
 9  5  1  3    9  5  1  8
 9  6  2  4    9  6  2  9
 9  7  3  5    9  7  3 10
 9  8  4  6    9  8  4  0
 9  9  5  7    9  9  5  1
 9 10  6  8    9 10  6  2
10  0  9 10   10  0  9  4
10  1 10  0   10  1 10  5
10  2  0  1   10  2  0  6
10  3  1  2   10  3  1  7
10  4  2  3   10  4  2  8
10  5  3  4   10  5  3  9
10  6  4  5   10  6  4 10
10  7  5  6   10  7  5  0
10  8  6  7   10  8  6  1
10  9  7  8   10  9  7  2
10 10  8  9   10 10  8  3

Trade and trademate for volume 99 (permuting entire 9 rows)
 0  0  0  0      0  0  0  9
 0  1  1  1      0  1  1 10
 0  2  2  2      0  2  2  0
 0  3  3  3      0  3  3  1
 0  4  4  4      0  4  4  2
 0  5  5  5      0  5  5  3
 0  6  6  6      0  6  6  4
 0  7  7  7      0  7  7  5
 0  8  8  8      0  8  8  6
 0  9  9  9      0  9  9  7
 0 10 10 10      0 10 10  8
 1  0  2  1      1  0  2  6
 1  1  3  2      1  1  3  7
 1  2  4  3      1  2  4  8
 1  3  5  4      1  3  5  9
 1  4  6  5      1  4  6 10
 1  5  7  6      1  5  7  0
 1  6  8  7      1  6  8  1
 1  7  9  8      1  7  9  2
 1  8 10  9      1  8 10  3
 1  9  0 10      1  9  0  4
 1 10  1  0      1 10  1  5
 2  0  4  2      2  0  4  0
 2  1  5  3      2  1  5  1
 2  2  6  4      2  2  6  2
 2  3  7  5      2  3  7  3
 2  4  8  6      2  4  8  4
 2  5  9  7      2  5  9  5
 2  6 10  8      2  6 10  6
 2  7  0  9      2  7  0  7
 2  8  1 10      2  8  1  8
 2  9  2  0      2  9  2  9
 2 10  3  1      2 10  3 10
 3  0  6  3      3  0  6  5
 3  1  7  4      3  1  7  6
 3  2  8  5      3  2  8  7
 3  3  9  6      3  3  9  8
 3  4 10  7      3  4 10  9
 3  5  0  8      3  5  0 10
 3  6  1  9      3  6  1  0
 3  7  2 10      3  7  2  1
 3  8  3  0      3  8  3  2
 3  9  4  1      3  9  4  3
 3 10  5  2      3 10  5  4
 4  0  8  4      4  0  8  2
 4  1  9  5      4  1  9  3
 4  2 10  6      4  2 10  4
 4  3  0  7      4  3  0  5
 4  4  1  8      4  4  1  6
 4  5  2  9      4  5  2  7
 4  6  3 10      4  6  3  8
 4  7  4  0      4  7  4  9
 4  8  5  1      4  8  5 10
 4  9  6  2      4  9  6  0
 4 10  7  3      4 10  7  1
 5  0 10  5      5  0 10  1
 5  1  0  6      5  1  0  2
 5  2  1  7      5  2  1  3
 5  3  2  8      5  3  2  4
 5  4  3  9      5  4  3  5
 5  5  4 10      5  5  4  6
 5  6  5  0      5  6  5  7
 5  7  6  1      5  7  6  8
 5  8  7  2      5  8  7  9
 5  9  8  3      5  9  8 10
 5 10  9  4      5 10  9  0
 6  0  1  6      6  0  1  7
 6  1  2  7      6  1  2  8
 6  2  3  8      6  2  3  9
 6  3  4  9      6  3  4 10
 6  4  5 10      6  4  5  0
 6  5  6  0      6  5  6  1
 6  6  7  1      6  6  7  2
 6  7  8  2      6  7  8  3
 6  8  9  3      6  8  9  4
 6  9 10  4      6  9 10  5
 6 10  0  5      6 10  0  6
 7  0  3  7      7  0  3  3
 7  1  4  8      7  1  4  4
 7  2  5  9      7  2  5  5
 7  3  6 10      7  3  6  6
 7  4  7  0      7  4  7  7
 7  5  8  1      7  5  8  8
 7  6  9  2      7  6  9  9
 7  7 10  3      7  7 10 10
 7  8  0  4      7  8  0  0
 7  9  1  5      7  9  1  1
 7 10  2  6      7 10  2  2
 9  0  7  9      9  0  7  4
 9  1  8 10      9  1  8  5
 9  2  9  0      9  2  9  6
 9  3 10  1      9  3 10  7
 9  4  0  2      9  4  0  8
 9  5  1  3      9  5  1  9
 9  6  2  4      9  6  2 10
 9  7  3  5      9  7  3  0
 9  8  4  6      9  8  4  1
 9  9  5  7      9  9  5  2
 9 10  6  8      9 10  6  3



==> anc/trades2MOLS13.txt <==

Trade and trademate for volume 39 (permuting entire 3 rows)
 0  0  0  0    0  0  0  3
 0  1  1  1    0  1  1  4
 0  2  2  2    0  2  2  5
 0  3  3  3    0  3  3  6
 0  4  4  4    0  4  4  7
 0  5  5  5    0  5  5  8
 0  6  6  6    0  6  6  9
 0  7  7  7    0  7  7 10
 0  8  8  8    0  8  8 11
 0  9  9  9    0  9  9 12
 0 10 10 10    0 10 10  0
 0 11 11 11    0 11 11  1
 0 12 12 12    0 12 12  2
 3  0 12  3    3  0 12 12
 3  1  0  4    3  1  0  0
 3  2  1  5    3  2  1  1
 3  3  2  6    3  3  2  2
 3  4  3  7    3  4  3  3
 3  5  4  8    3  5  4  4
 3  6  5  9    3  6  5  5
 3  7  6 10    3  7  6  6
 3  8  7 11    3  8  7  7
 3  9  8 12    3  9  8  8
 3 10  9  0    3 10  9  9
 3 11 10  1    3 11 10 10
 3 12 11  2    3 12 11 11
12  0  9 12   12  0  9  0
12  1 10  0   12  1 10  1
12  2 11  1   12  2 11  2
12  3 12  2   12  3 12  3
12  4  0  3   12  4  0  4
12  5  1  4   12  5  1  5
12  6  2  5   12  6  2  6
12  7  3  6   12  7  3  7
12  8  4  7   12  8  4  8
12  9  5  8   12  9  5  9
12 10  6  9   12 10  6 10
12 11  7 10   12 11  7 11
12 12  8 11   12 12  8 12

Trade and trademate for volume 52 (permuting entire 4 rows)
 0  0  0  0    0  0  0 11
 0  1  1  1    0  1  1 12
 0  2  2  2    0  2  2  0
 0  3  3  3    0  3  3  1
 0  4  4  4    0  4  4  2
 0  5  5  5    0  5  5  3
 0  6  6  6    0  6  6  4
 0  7  7  7    0  7  7  5
 0  8  8  8    0  8  8  6
 0  9  9  9    0  9  9  7
 0 10 10 10    0 10 10  8
 0 11 11 11    0 11 11  9
 0 12 12 12    0 12 12 10
 1  0  3  1    1  0  3  3
 1  1  4  2    1  1  4  4
 1  2  5  3    1  2  5  5
 1  3  6  4    1  3  6  6
 1  4  7  5    1  4  7  7
 1  5  8  6    1  5  8  8
 1  6  9  7    1  6  9  9
 1  7 10  8    1  7 10 10
 1  8 11  9    1  8 11 11
 1  9 12 10    1  9 12 12
 1 10  0 11    1 10  0  0
 1 11  1 12    1 11  1  1
 1 12  2  0    1 12  2  2
 3  0  9  3    3  0  9  0
 3  1 10  4    3  1 10  1
 3  2 11  5    3  2 11  2
 3  3 12  6    3  3 12  3
 3  4  0  7    3  4  0  4
 3  5  1  8    3  5  1  5
 3  6  2  9    3  6  2  6
 3  7  3 10    3  7  3  7
 3  8  4 11    3  8  4  8
 3  9  5 12    3  9  5  9
 3 10  6  0    3 10  6 10
 3 11  7  1    3 11  7 11
 3 12  8  2    3 12  8 12
11  0  7 11   11  0  7  1
11  1  8 12   11  1  8  2
11  2  9  0   11  2  9  3
11  3 10  1   11  3 10  4
11  4 11  2   11  4 11  5
11  5 12  3   11  5 12  6
11  6  0  4   11  6  0  7
11  7  1  5   11  7  1  8
11  8  2  6   11  8  2  9
11  9  3  7   11  9  3 10
11 10  4  8   11 10  4 11
11 11  5  9   11 11  5 12
11 12  6 10   11 12  6  0

Trade and trademate for volume 78 (permuting entire 6 rows)
 0  0  0  0    0  0  0  1
 0  1  1  1    0  1  1  2
 0  2  2  2    0  2  2  3
 0  3  3  3    0  3  3  4
 0  4  4  4    0  4  4  5
 0  5  5  5    0  5  5  6
 0  6  6  6    0  6  6  7
 0  7  7  7    0  7  7  8
 0  8  8  8    0  8  8  9
 0  9  9  9    0  9  9 10
 0 10 10 10    0 10 10 11
 0 11 11 11    0 11 11 12
 0 12 12 12    0 12 12  0
 1  0  2  1    1  0  2 12
 1  1  3  2    1  1  3  0
 1  2  4  3    1  2  4  1
 1  3  5  4    1  3  5  2
 1  4  6  5    1  4  6  3
 1  5  7  6    1  5  7  4
 1  6  8  7    1  6  8  5
 1  7  9  8    1  7  9  6
 1  8 10  9    1  8 10  7
 1  9 11 10    1  9 11  8
 1 10 12 11    1 10 12  9
 1 11  0 12    1 11  0 10
 1 12  1  0    1 12  1 11
 3  0  6  3    3  0  6 11
 3  1  7  4    3  1  7 12
 3  2  8  5    3  2  8  0
 3  3  9  6    3  3  9  1
 3  4 10  7    3  4 10  2
 3  5 11  8    3  5 11  3
 3  6 12  9    3  6 12  4
 3  7  0 10    3  7  0  5
 3  8  1 11    3  8  1  6
 3  9  2 12    3  9  2  7
 3 10  3  0    3 10  3  8
 3 11  4  1    3 11  4  9
 3 12  5  2    3 12  5 10
 8  0  3  8    8  0  3  3
 8  1  4  9    8  1  4  4
 8  2  5 10    8  2  5  5
 8  3  6 11    8  3  6  6
 8  4  7 12    8  4  7  7
 8  5  8  0    8  5  8  8
 8  6  9  1    8  6  9  9
 8  7 10  2    8  7 10 10
 8  8 11  3    8  8 11 11
 8  9 12  4    8  9 12 12
 8 10  0  5    8 10  0  0
 8 11  1  6    8 11  1  1
 8 12  2  7    8 12  2  2
11  0  9 11   11  0  9  8
11  1 10 12   11  1 10  9
11  2 11  0   11  2 11 10
11  3 12  1   11  3 12 11
11  4  0  2   11  4  0 12
11  5  1  3   11  5  1  0
11  6  2  4   11  6  2  1
11  7  3  5   11  7  3  2
11  8  4  6   11  8  4  3
11  9  5  7   11  9  5  4
11 10  6  8   11 10  6  5
11 11  7  9   11 11  7  6
11 12  8 10   11 12  8  7
12  0 11 12   12  0 11  0
12  1 12  0   12  1 12  1
12  2  0  1   12  2  0  2
12  3  1  2   12  3  1  3
12  4  2  3   12  4  2  4
12  5  3  4   12  5  3  5
12  6  4  5   12  6  4  6
12  7  5  6   12  7  5  7
12  8  6  7   12  8  6  8
12  9  7  8   12  9  7  9
12 10  8  9   12 10  8 10
12 11  9 10   12 11  9 11
12 12 10 11   12 12 10 12

Trade and trademate for volume 91 (permuting entire 7 rows)
 0  0  0  0    0  0  0  1
 0  1  1  1    0  1  1  2
 0  2  2  2    0  2  2  3
 0  3  3  3    0  3  3  4
 0  4  4  4    0  4  4  5
 0  5  5  5    0  5  5  6
 0  6  6  6    0  6  6  7
 0  7  7  7    0  7  7  8
 0  8  8  8    0  8  8  9
 0  9  9  9    0  9  9 10
 0 10 10 10    0 10 10 11
 0 11 11 11    0 11 11 12
 0 12 12 12    0 12 12  0
 1  0  2  1    1  0  2  7
 1  1  3  2    1  1  3  8
 1  2  4  3    1  2  4  9
 1  3  5  4    1  3  5 10
 1  4  6  5    1  4  6 11
 1  5  7  6    1  5  7 12
 1  6  8  7    1  6  8  0
 1  7  9  8    1  7  9  1
 1  8 10  9    1  8 10  2
 1  9 11 10    1  9 11  3
 1 10 12 11    1 10 12  4
 1 11  0 12    1 11  0  5
 1 12  1  0    1 12  1  6
 3  0  6  3    3  0  6 12
 3  1  7  4    3  1  7  0
 3  2  8  5    3  2  8  1
 3  3  9  6    3  3  9  2
 3  4 10  7    3  4 10  3
 3  5 11  8    3  5 11  4
 3  6 12  9    3  6 12  5
 3  7  0 10    3  7  0  6
 3  8  1 11    3  8  1  7
 3  9  2 12    3  9  2  8
 3 10  3  0    3 10  3  9
 3 11  4  1    3 11  4 10
 3 12  5  2    3 12  5 11
 7  0  1  7    7  0  1  3
 7  1  2  8    7  1  2  4
 7  2  3  9    7  2  3  5
 7  3  4 10    7  3  4  6
 7  4  5 11    7  4  5  7
 7  5  6 12    7  5  6  8
 7  6  7  0    7  6  7  9
 7  7  8  1    7  7  8 10
 7  8  9  2    7  8  9 11
 7  9 10  3    7  9 10 12
 7 10 11  4    7 10 11  0
 7 11 12  5    7 11 12  1
 7 12  0  6    7 12  0  2
 8  0  3  8    8  0  3  0
 8  1  4  9    8  1  4  1
 8  2  5 10    8  2  5  2
 8  3  6 11    8  3  6  3
 8  4  7 12    8  4  7  4
 8  5  8  0    8  5  8  5
 8  6  9  1    8  6  9  6
 8  7 10  2    8  7 10  7
 8  8 11  3    8  8 11  8
 8  9 12  4    8  9 12  9
 8 10  0  5    8 10  0 10
 8 11  1  6    8 11  1 11
 8 12  2  7    8 12  2 12
11  0  9 11   11  0  9  8
11  1 10 12   11  1 10  9
11  2 11  0   11  2 11 10
11  3 12  1   11  3 12 11
11  4  0  2   11  4  0 12
11  5  1  3   11  5  1  0
11  6  2  4   11  6  2  1
11  7  3  5   11  7  3  2
11  8  4  6   11  8  4  3
11  9  5  7   11  9  5  4
11 10  6  8   11 10  6  5
11 11  7  9   11 11  7  6
11 12  8 10   11 12  8  7
12  0 11 12   12  0 11 11
12  1 12  0   12  1 12 12
12  2  0  1   12  2  0  0
12  3  1  2   12  3  1  1
12  4  2  3   12  4  2  2
12  5  3  4   12  5  3  3
12  6  4  5   12  6  4  4
12  7  5  6   12  7  5  5
12  8  6  7   12  8  6  6
12  9  7  8   12  9  7  7
12 10  8  9   12 10  8  8
12 11  9 10   12 11  9  9
12 12 10 11   12 12 10 10

Trade and trademate for volume 104 (permuting entire 8 rows)
 0  0  0  0    0  0  0  6
 0  1  1  1    0  1  1  7
 0  2  2  2    0  2  2  8
 0  3  3  3    0  3  3  9
 0  4  4  4    0  4  4 10
 0  5  5  5    0  5  5 11
 0  6  6  6    0  6  6 12
 0  7  7  7    0  7  7  0
 0  8  8  8    0  8  8  1
 0  9  9  9    0  9  9  2
 0 10 10 10    0 10 10  3
 0 11 11 11    0 11 11  4
 0 12 12 12    0 12 12  5
 1  0  2  1    1  0  2 12
 1  1  3  2    1  1  3  0
 1  2  4  3    1  2  4  1
 1  3  5  4    1  3  5  2
 1  4  6  5    1  4  6  3
 1  5  7  6    1  5  7  4
 1  6  8  7    1  6  8  5
 1  7  9  8    1  7  9  6
 1  8 10  9    1  8 10  7
 1  9 11 10    1  9 11  8
 1 10 12 11    1 10 12  9
 1 11  0 12    1 11  0 10
 1 12  1  0    1 12  1 11
 3  0  6  3    3  0  6  7
 3  1  7  4    3  1  7  8
 3  2  8  5    3  2  8  9
 3  3  9  6    3  3  9 10
 3  4 10  7    3  4 10 11
 3  5 11  8    3  5 11 12
 3  6 12  9    3  6 12  0
 3  7  0 10    3  7  0  1
 3  8  1 11    3  8  1  2
 3  9  2 12    3  9  2  3
 3 10  3  0    3 10  3  4
 3 11  4  1    3 11  4  5
 3 12  5  2    3 12  5  6
 6  0 12  6    6  0 12 11
 6  1  0  7    6  1  0 12
 6  2  1  8    6  2  1  0
 6  3  2  9    6  3  2  1
 6  4  3 10    6  4  3  2
 6  5  4 11    6  5  4  3
 6  6  5 12    6  6  5  4
 6  7  6  0    6  7  6  5
 6  8  7  1    6  8  7  6
 6  9  8  2    6  9  8  7
 6 10  9  3    6 10  9  8
 6 11 10  4    6 11 10  9
 6 12 11  5    6 12 11 10
 7  0  1  7    7  0  1  8
 7  1  2  8    7  1  2  9
 7  2  3  9    7  2  3 10
 7  3  4 10    7  3  4 11
 7  4  5 11    7  4  5 12
 7  5  6 12    7  5  6  0
 7  6  7  0    7  6  7  1
 7  7  8  1    7  7  8  2
 7  8  9  2    7  8  9  3
 7  9 10  3    7  9 10  4
 7 10 11  4    7 10 11  5
 7 11 12  5    7 11 12  6
 7 12  0  6    7 12  0  7
 8  0  3  8    8  0  3  3
 8  1  4  9    8  1  4  4
 8  2  5 10    8  2  5  5
 8  3  6 11    8  3  6  6
 8  4  7 12    8  4  7  7
 8  5  8  0    8  5  8  8
 8  6  9  1    8  6  9  9
 8  7 10  2    8  7 10 10
 8  8 11  3    8  8 11 11
 8  9 12  4    8  9 12 12
 8 10  0  5    8 10  0  0
 8 11  1  6    8 11  1  1
 8 12  2  7    8 12  2  2
11  0  9 11   11  0  9  1
11  1 10 12   11  1 10  2
11  2 11  0   11  2 11  3
11  3 12  1   11  3 12  4
11  4  0  2   11  4  0  5
11  5  1  3   11  5  1  6
11  6  2  4   11  6  2  7
11  7  3  5   11  7  3  8
11  8  4  6   11  8  4  9
11  9  5  7   11  9  5 10
11 10  6  8   11 10  6 11
11 11  7  9   11 11  7 12
11 12  8 10   11 12  8  0
12  0 11 12   12  0 11  0
12  1 12  0   12  1 12  1
12  2  0  1   12  2  0  2
12  3  1  2   12  3  1  3
12  4  2  3   12  4  2  4
12  5  3  4   12  5  3  5
12  6  4  5   12  6  4  6
12  7  5  6   12  7  5  7
12  8  6  7   12  8  6  8
12  9  7  8   12  9  7  9
12 10  8  9   12 10  8 10
12 11  9 10   12 11  9 11
12 12 10 11   12 12 10 12

Trade and trademate for volume 117 (permuting entire 9 rows)
 2  0  4  2    2  0  4 11
 2  1  5  3    2  1  5 12
 2  2  6  4    2  2  6  0
 2  3  7  5    2  3  7  1
 2  4  8  6    2  4  8  2
 2  5  9  7    2  5  9  3
 2  6 10  8    2  6 10  4
 2  7 11  9    2  7 11  5
 2  8 12 10    2  8 12  6
 2  9  0 11    2  9  0  7
 2 10  1 12    2 10  1  8
 2 11  2  0    2 11  2  9
 2 12  3  1    2 12  3 10
 3  0  6  3    3  0  6 10
 3  1  7  4    3  1  7 11
 3  2  8  5    3  2  8 12
 3  3  9  6    3  3  9  0
 3  4 10  7    3  4 10  1
 3  5 11  8    3  5 11  2
 3  6 12  9    3  6 12  3
 3  7  0 10    3  7  0  4
 3  8  1 11    3  8  1  5
 3  9  2 12    3  9  2  6
 3 10  3  0    3 10  3  7
 3 11  4  1    3 11  4  8
 3 12  5  2    3 12  5  9
 5  0 10  5    5  0 10  7
 5  1 11  6    5  1 11  8
 5  2 12  7    5  2 12  9
 5  3  0  8    5  3  0 10
 5  4  1  9    5  4  1 11
 5  5  2 10    5  5  2 12
 5  6  3 11    5  6  3  0
 5  7  4 12    5  7  4  1
 5  8  5  0    5  8  5  2
 5  9  6  1    5  9  6  3
 5 10  7  2    5 10  7  4
 5 11  8  3    5 11  8  5
 5 12  9  4    5 12  9  6
 6  0 12  6    6  0 12  5
 6  1  0  7    6  1  0  6
 6  2  1  8    6  2  1  7
 6  3  2  9    6  3  2  8
 6  4  3 10    6  4  3  9
 6  5  4 11    6  5  4 10
 6  6  5 12    6  6  5 11
 6  7  6  0    6  7  6 12
 6  8  7  1    6  8  7  0
 6  9  8  2    6  9  8  1
 6 10  9  3    6 10  9  2
 6 11 10  4    6 11 10  3
 6 12 11  5    6 12 11  4
 7  0  1  7    7  0  1  3
 7  1  2  8    7  1  2  4
 7  2  3  9    7  2  3  5
 7  3  4 10    7  3  4  6
 7  4  5 11    7  4  5  7
 7  5  6 12    7  5  6  8
 7  6  7  0    7  6  7  9
 7  7  8  1    7  7  8 10
 7  8  9  2    7  8  9 11
 7  9 10  3    7  9 10 12
 7 10 11  4    7 10 11  0
 7 11 12  5    7 11 12  1
 7 12  0  6    7 12  0  2
 9  0  5  9    9  0  5  6
 9  1  6 10    9  1  6  7
 9  2  7 11    9  2  7  8
 9  3  8 12    9  3  8  9
 9  4  9  0    9  4  9 10
 9  5 10  1    9  5 10 11
 9  6 11  2    9  6 11 12
 9  7 12  3    9  7 12  0
 9  8  0  4    9  8  0  1
 9  9  1  5    9  9  1  2
 9 10  2  6    9 10  2  3
 9 11  3  7    9 11  3  4
 9 12  4  8    9 12  4  5
10  0  7 10   10  0  7  2
10  1  8 11   10  1  8  3
10  2  9 12   10  2  9  4
10  3 10  0   10  3 10  5
10  4 11  1   10  4 11  6
10  5 12  2   10  5 12  7
10  6  0  3   10  6  0  8
10  7  1  4   10  7  1  9
10  8  2  5   10  8  2 10
10  9  3  6   10  9  3 11
10 10  4  7   10 10  4 12
10 11  5  8   10 11  5  0
10 12  6  9   10 12  6  1
11  0  9 11   11  0  9 12
11  1 10 12   11  1 10  0
11  2 11  0   11  2 11  1
11  3 12  1   11  3 12  2
11  4  0  2   11  4  0  3
11  5  1  3   11  5  1  4
11  6  2  4   11  6  2  5
11  7  3  5   11  7  3  6
11  8  4  6   11  8  4  7
11  9  5  7   11  9  5  8
11 10  6  8   11 10  6  9
11 11  7  9   11 11  7 10
11 12  8 10   11 12  8 11
12  0 11 12   12  0 11  9
12  1 12  0   12  1 12 10
12  2  0  1   12  2  0 11
12  3  1  2   12  3  1 12
12  4  2  3   12  4  2  0
12  5  3  4   12  5  3  1
12  6  4  5   12  6  4  2
12  7  5  6   12  7  5  3
12  8  6  7   12  8  6  4
12  9  7  8   12  9  7  5
12 10  8  9   12 10  8  6
12 11  9 10   12 11  9  7
12 12 10 11   12 12 10  8

Trade and trademate for volume 130 (permuting entire 10 rows)
 1  0  2  1      1  0  2  7
 1  1  3  2      1  1  3  8
 1  2  4  3      1  2  4  9
 1  3  5  4      1  3  5 10
 1  4  6  5      1  4  6 11
 1  5  7  6      1  5  7 12
 1  6  8  7      1  6  8  0
 1  7  9  8      1  7  9  1
 1  8 10  9      1  8 10  2
 1  9 11 10      1  9 11  3
 1 10 12 11      1 10 12  4
 1 11  0 12      1 11  0  5
 1 12  1  0      1 12  1  6
 2  0  4  2      2  0  4  3
 2  1  5  3      2  1  5  4
 2  2  6  4      2  2  6  5
 2  3  7  5      2  3  7  6
 2  4  8  6      2  4  8  7
 2  5  9  7      2  5  9  8
 2  6 10  8      2  6 10  9
 2  7 11  9      2  7 11 10
 2  8 12 10      2  8 12 11
 2  9  0 11      2  9  0 12
 2 10  1 12      2 10  1  0
 2 11  2  0      2 11  2  1
 2 12  3  1      2 12  3  2
 3  0  6  3      3  0  6  8
 3  1  7  4      3  1  7  9
 3  2  8  5      3  2  8 10
 3  3  9  6      3  3  9 11
 3  4 10  7      3  4 10 12
 3  5 11  8      3  5 11  0
 3  6 12  9      3  6 12  1
 3  7  0 10      3  7  0  2
 3  8  1 11      3  8  1  3
 3  9  2 12      3  9  2  4
 3 10  3  0      3 10  3  5
 3 11  4  1      3 11  4  6
 3 12  5  2      3 12  5  7
 4  0  8  4      4  0  8  5
 4  1  9  5      4  1  9  6
 4  2 10  6      4  2 10  7
 4  3 11  7      4  3 11  8
 4  4 12  8      4  4 12  9
 4  5  0  9      4  5  0 10
 4  6  1 10      4  6  1 11
 4  7  2 11      4  7  2 12
 4  8  3 12      4  8  3  0
 4  9  4  0      4  9  4  1
 4 10  5  1      4 10  5  2
 4 11  6  2      4 11  6  3
 4 12  7  3      4 12  7  4
 5  0 10  5      5  0 10 11
 5  1 11  6      5  1 11 12
 5  2 12  7      5  2 12  0
 5  3  0  8      5  3  0  1
 5  4  1  9      5  4  1  2
 5  5  2 10      5  5  2  3
 5  6  3 11      5  6  3  4
 5  7  4 12      5  7  4  5
 5  8  5  0      5  8  5  6
 5  9  6  1      5  9  6  7
 5 10  7  2      5 10  7  8
 5 11  8  3      5 11  8  9
 5 12  9  4      5 12  9 10
 7  0  1  7      7  0  1 10
 7  1  2  8      7  1  2 11
 7  2  3  9      7  2  3 12
 7  3  4 10      7  3  4  0
 7  4  5 11      7  4  5  1
 7  5  6 12      7  5  6  2
 7  6  7  0      7  6  7  3
 7  7  8  1      7  7  8  4
 7  8  9  2      7  8  9  5
 7  9 10  3      7  9 10  6
 7 10 11  4      7 10 11  7
 7 11 12  5      7 11 12  8
 7 12  0  6      7 12  0  9
 8  0  3  8      8  0  3  1
 8  1  4  9      8  1  4  2
 8  2  5 10      8  2  5  3
 8  3  6 11      8  3  6  4
 8  4  7 12      8  4  7  5
 8  5  8  0      8  5  8  6
 8  6  9  1      8  6  9  7
 8  7 10  2      8  7 10  8
 8  8 11  3      8  8 11  9
 8  9 12  4      8  9 12 10
 8 10  0  5      8 10  0 11
 8 11  1  6      8 11  1 12
 8 12  2  7      8 12  2  0
10  0  7 10     10  0  7  2
10  1  8 11     10  1  8  3
10  2  9 12     10  2  9  4
10  3 10  0     10  3 10  5
10  4 11  1     10  4 11  6
10  5 12  2     10  5 12  7
10  6  0  3     10  6  0  8
10  7  1  4     10  7  1  9
10  8  2  5     10  8  2 10
10  9  3  6     10  9  3 11
10 10  4  7     10 10  4 12
10 11  5  8     10 11  5  0
10 12  6  9     10 12  6  1
11  0  9 11     11  0  9 12
11  1 10 12     11  1 10  0
11  2 11  0     11  2 11  1
11  3 12  1     11  3 12  2
11  4  0  2     11  4  0  3
11  5  1  3     11  5  1  4
11  6  2  4     11  6  2  5
11  7  3  5     11  7  3  6
11  8  4  6     11  8  4  7
11  9  5  7     11  9  5  8
11 10  6  8     11 10  6  9
11 11  7  9     11 11  7 10
11 12  8 10     11 12  8 11
12  0 11 12     12  0 11  4
12  1 12  0     12  1 12  5
12  2  0  1     12  2  0  6
12  3  1  2     12  3  1  7
12  4  2  3     12  4  2  8
12  5  3  4     12  5  3  9
12  6  4  5     12  6  4 10
12  7  5  6     12  7  5 11
12  8  6  7     12  8  6 12
12  9  7  8     12  9  7  0
12 10  8  9     12 10  8  1
12 11  9 10     12 11  9  2
12 12 10 11     12 12 10  3

Trade and trademate for volume 143 (permuting entire 11 rows)
 0  0  0  0      0  0  0 12
 0  1  1  1      0  1  1  0
 0  2  2  2      0  2  2  1
 0  3  3  3      0  3  3  2
 0  4  4  4      0  4  4  3
 0  5  5  5      0  5  5  4
 0  6  6  6      0  6  6  5
 0  7  7  7      0  7  7  6
 0  8  8  8      0  8  8  7
 0  9  9  9      0  9  9  8
 0 10 10 10      0 10 10  9
 0 11 11 11      0 11 11 10
 0 12 12 12      0 12 12 11
 1  0  2  1      1  0  2  0
 1  1  3  2      1  1  3  1
 1  2  4  3      1  2  4  2
 1  3  5  4      1  3  5  3
 1  4  6  5      1  4  6  4
 1  5  7  6      1  5  7  5
 1  6  8  7      1  6  8  6
 1  7  9  8      1  7  9  7
 1  8 10  9      1  8 10  8
 1  9 11 10      1  9 11  9
 1 10 12 11      1 10 12 10
 1 11  0 12      1 11  0 11
 1 12  1  0      1 12  1 12
 2  0  4  2      2  0  4 10
 2  1  5  3      2  1  5 11
 2  2  6  4      2  2  6 12
 2  3  7  5      2  3  7  0
 2  4  8  6      2  4  8  1
 2  5  9  7      2  5  9  2
 2  6 10  8      2  6 10  3
 2  7 11  9      2  7 11  4
 2  8 12 10      2  8 12  5
 2  9  0 11      2  9  0  6
 2 10  1 12      2 10  1  7
 2 11  2  0      2 11  2  8
 2 12  3  1      2 12  3  9
 3  0  6  3      3  0  6  7
 3  1  7  4      3  1  7  8
 3  2  8  5      3  2  8  9
 3  3  9  6      3  3  9 10
 3  4 10  7      3  4 10 11
 3  5 11  8      3  5 11 12
 3  6 12  9      3  6 12  0
 3  7  0 10      3  7  0  1
 3  8  1 11      3  8  1  2
 3  9  2 12      3  9  2  3
 3 10  3  0      3 10  3  4
 3 11  4  1      3 11  4  5
 3 12  5  2      3 12  5  6
 6  0 12  6      6  0 12  1
 6  1  0  7      6  1  0  2
 6  2  1  8      6  2  1  3
 6  3  2  9      6  3  2  4
 6  4  3 10      6  4  3  5
 6  5  4 11      6  5  4  6
 6  6  5 12      6  6  5  7
 6  7  6  0      6  7  6  8
 6  8  7  1      6  8  7  9
 6  9  8  2      6  9  8 10
 6 10  9  3      6 10  9 11
 6 11 10  4      6 11 10 12
 6 12 11  5      6 12 11  0
 7  0  1  7      7  0  1  8
 7  1  2  8      7  1  2  9
 7  2  3  9      7  2  3 10
 7  3  4 10      7  3  4 11
 7  4  5 11      7  4  5 12
 7  5  6 12      7  5  6  0
 7  6  7  0      7  6  7  1
 7  7  8  1      7  7  8  2
 7  8  9  2      7  8  9  3
 7  9 10  3      7  9 10  4
 7 10 11  4      7 10 11  5
 7 11 12  5      7 11 12  6
 7 12  0  6      7 12  0  7
 8  0  3  8      8  0  3  6
 8  1  4  9      8  1  4  7
 8  2  5 10      8  2  5  8
 8  3  6 11      8  3  6  9
 8  4  7 12      8  4  7 10
 8  5  8  0      8  5  8 11
 8  6  9  1      8  6  9 12
 8  7 10  2      8  7 10  0
 8  8 11  3      8  8 11  1
 8  9 12  4      8  9 12  2
 8 10  0  5      8 10  0  3
 8 11  1  6      8 11  1  4
 8 12  2  7      8 12  2  5
 9  0  5  9      9  0  5  2
 9  1  6 10      9  1  6  3
 9  2  7 11      9  2  7  4
 9  3  8 12      9  3  8  5
 9  4  9  0      9  4  9  6
 9  5 10  1      9  5 10  7
 9  6 11  2      9  6 11  8
 9  7 12  3      9  7 12  9
 9  8  0  4      9  8  0 10
 9  9  1  5      9  9  1 11
 9 10  2  6      9 10  2 12
 9 11  3  7      9 11  3  0
 9 12  4  8      9 12  4  1
10  0  7 10     10  0  7 11
10  1  8 11     10  1  8 12
10  2  9 12     10  2  9  0
10  3 10  0     10  3 10  1
10  4 11  1     10  4 11  2
10  5 12  2     10  5 12  3
10  6  0  3     10  6  0  4
10  7  1  4     10  7  1  5
10  8  2  5     10  8  2  6
10  9  3  6     10  9  3  7
10 10  4  7     10 10  4  8
10 11  5  8     10 11  5  9
10 12  6  9     10 12  6 10
11  0  9 11     11  0  9  9
11  1 10 12     11  1 10 10
11  2 11  0     11  2 11 11
11  3 12  1     11  3 12 12
11  4  0  2     11  4  0  0
11  5  1  3     11  5  1  1
11  6  2  4     11  6  2  2
11  7  3  5     11  7  3  3
11  8  4  6     11  8  4  4
11  9  5  7     11  9  5  5
11 10  6  8     11 10  6  6
11 11  7  9     11 11  7  7
11 12  8 10     11 12  8  8
12  0 11 12     12  0 11  3
12  1 12  0     12  1 12  4
12  2  0  1     12  2  0  5
12  3  1  2     12  3  1  6
12  4  2  3     12  4  2  7
12  5  3  4     12  5  3  8
12  6  4  5     12  6  4  9
12  7  5  6     12  7  5 10
12  8  6  7     12  8  6 11
12  9  7  8     12  9  7 12
12 10  8  9     12 10  8  0
12 11  9 10     12 11  9  1
12 12 10 11     12 12 10  2



==> anc/trades2MOLS7.txt <==

Trade and trademate for volume 21 (permuting entire 3 rows)
 1  0  3  1    1  0  3  2
 1  1  4  2    1  1  4  3
 1  2  5  3    1  2  5  4
 1  3  6  4    1  3  6  5
 1  4  0  5    1  4  0  6
 1  5  1  6    1  5  1  0
 1  6  2  0    1  6  2  1
 2  0  6  2    2  0  6  4
 2  1  0  3    2  1  0  5
 2  2  1  4    2  2  1  6
 2  3  2  5    2  3  2  0
 2  4  3  6    2  4  3  1
 2  5  4  0    2  5  4  2
 2  6  5  1    2  6  5  3
 4  0  5  4    4  0  5  1
 4  1  6  5    4  1  6  2
 4  2  0  6    4  2  0  3
 4  3  1  0    4  3  1  4
 4  4  2  1    4  4  2  5
 4  5  3  2    4  5  3  6
 4  6  4  3    4  6  4  0

Trade and trademate for volume 35 (permuting entire 5 rows)
 1  0  2  1    1  0  2  5
 1  1  3  2    1  1  3  6
 1  2  4  3    1  2  4  0
 1  3  5  4    1  3  5  1
 1  4  6  5    1  4  6  2
 1  5  0  6    1  5  0  3
 1  6  1  0    1  6  1  4
 2  0  4  2    2  0  4  6
 2  1  5  3    2  1  5  0
 2  2  6  4    2  2  6  1
 2  3  0  5    2  3  0  2
 2  4  1  6    2  4  1  3
 2  5  2  0    2  5  2  4
 2  6  3  1    2  6  3  5
 4  0  1  4    4  0  1  2
 4  1  2  5    4  1  2  3
 4  2  3  6    4  2  3  4
 4  3  4  0    4  3  4  5
 4  4  5  1    4  4  5  6
 4  5  6  2    4  5  6  0
 4  6  0  3    4  6  0  1
 5  0  3  5    5  0  3  1
 5  1  4  6    5  1  4  2
 5  2  5  0    5  2  5  3
 5  3  6  1    5  3  6  4
 5  4  0  2    5  4  0  5
 5  5  1  3    5  5  1  6
 5  6  2  4    5  6  2  0
 6  0  5  6    6  0  5  4
 6  1  6  0    6  1  6  5
 6  2  0  1    6  2  0  6
 6  3  1  2    6  3  1  0
 6  4  2  3    6  4  2  1
 6  5  3  4    6  5  3  2
 6  6  4  5    6  6  4  3





==> anc/trades3MOLS11.txt <==

Trade and trademate for volume 55 (permuting entire 5 rows)
 0  0  0  0  0      0  0  0  0  6
 0  1  1  1  1      0  1  1  1  7
 0  2  2  2  2      0  2  2  2  8
 0  3  3  3  3      0  3  3  3  9
 0  4  4  4  4      0  4  4  4 10
 0  5  5  5  5      0  5  5  5  0
 0  6  6  6  6      0  6  6  6  1
 0  7  7  7  7      0  7  7  7  2
 0  8  8  8  8      0  8  8  8  3
 0  9  9  9  9      0  9  9  9  4
 0 10 10 10 10      0 10 10 10  5
 4  0  8  1  4      4  0  8  1  0
 4  1  9  2  5      4  1  9  2  1
 4  2 10  3  6      4  2 10  3  2
 4  3  0  4  7      4  3  0  4  3
 4  4  1  5  8      4  4  1  5  4
 4  5  2  6  9      4  5  2  6  5
 4  6  3  7 10      4  6  3  7  6
 4  7  4  8  0      4  7  4  8  7
 4  8  5  9  1      4  8  5  9  8
 4  9  6 10  2      4  9  6 10  9
 4 10  7  0  3      4 10  7  0 10
 5  0 10  4  5      5  0 10  4  4
 5  1  0  5  6      5  1  0  5  5
 5  2  1  6  7      5  2  1  6  6
 5  3  2  7  8      5  3  2  7  7
 5  4  3  8  9      5  4  3  8  8
 5  5  4  9 10      5  5  4  9  9
 5  6  5 10  0      5  6  5 10 10
 5  7  6  0  1      5  7  6  0  0
 5  8  7  1  2      5  8  7  1  1
 5  9  8  2  3      5  9  8  2  2
 5 10  9  3  4      5 10  9  3  3
 6  0  1  7  6      6  0  1  7  8
 6  1  2  8  7      6  1  2  8  9
 6  2  3  9  8      6  2  3  9 10
 6  3  4 10  9      6  3  4 10  0
 6  4  5  0 10      6  4  5  0  1
 6  5  6  1  0      6  5  6  1  2
 6  6  7  2  1      6  6  7  2  3
 6  7  8  3  2      6  7  8  3  4
 6  8  9  4  3      6  8  9  4  5
 6  9 10  5  4      6  9 10  5  6
 6 10  0  6  5      6 10  0  6  7
 8  0  5  2  8      8  0  5  2  5
 8  1  6  3  9      8  1  6  3  6
 8  2  7  4 10      8  2  7  4  7
 8  3  8  5  0      8  3  8  5  8
 8  4  9  6  1      8  4  9  6  9
 8  5 10  7  2      8  5 10  7 10
 8  6  0  8  3      8  6  0  8  0
 8  7  1  9  4      8  7  1  9  1
 8  8  2 10  5      8  8  2 10  2
 8  9  3  0  6      8  9  3  0  3
 8 10  4  1  7      8 10  4  1  4

Trade and trademate for volume 66 (permuting entire 6 rows)
 0  0  0  0  0      0  0  0  0  9
 0  1  1  1  1      0  1  1  1 10
 0  2  2  2  2      0  2  2  2  0
 0  3  3  3  3      0  3  3  3  1
 0  4  4  4  4      0  4  4  4  2
 0  5  5  5  5      0  5  5  5  3
 0  6  6  6  6      0  6  6  6  4
 0  7  7  7  7      0  7  7  7  5
 0  8  8  8  8      0  8  8  8  6
 0  9  9  9  9      0  9  9  9  7
 0 10 10 10 10      0 10 10 10  8
 1  0  3  4  1      1  0  3  4  4
 1  1  4  5  2      1  1  4  5  5
 1  2  5  6  3      1  2  5  6  6
 1  3  6  7  4      1  3  6  7  7
 1  4  7  8  5      1  4  7  8  8
 1  5  8  9  6      1  5  8  9  9
 1  6  9 10  7      1  6  9 10 10
 1  7 10  0  8      1  7 10  0  0
 1  8  0  1  9      1  8  0  1  1
 1  9  1  2 10      1  9  1  2  2
 1 10  2  3  0      1 10  2  3  3
 4  0  1  5  4      4  0  1  5  1
 4  1  2  6  5      4  1  2  6  2
 4  2  3  7  6      4  2  3  7  3
 4  3  4  8  7      4  3  4  8  4
 4  4  5  9  8      4  4  5  9  5
 4  5  6 10  9      4  5  6 10  6
 4  6  7  0 10      4  6  7  0  7
 4  7  8  1  0      4  7  8  1  8
 4  8  9  2  1      4  8  9  2  9
 4  9 10  3  2      4  9 10  3 10
 4 10  0  4  3      4 10  0  4  0
 5  0  4  9  5      5  0  4  9  8
 5  1  5 10  6      5  1  5 10  9
 5  2  6  0  7      5  2  6  0 10
 5  3  7  1  8      5  3  7  1  0
 5  4  8  2  9      5  4  8  2  1
 5  5  9  3 10      5  5  9  3  2
 5  6 10  4  0      5  6 10  4  3
 5  7  0  5  1      5  7  0  5  4
 5  8  1  6  2      5  8  1  6  5
 5  9  2  7  3      5  9  2  7  6
 5 10  3  8  4      5 10  3  8  7
 8  0  2 10  8      8  0  2 10  5
 8  1  3  0  9      8  1  3  0  6
 8  2  4  1 10      8  2  4  1  7
 8  3  5  2  0      8  3  5  2  8
 8  4  6  3  1      8  4  6  3  9
 8  5  7  4  2      8  5  7  4 10
 8  6  8  5  3      8  6  8  5  0
 8  7  9  6  4      8  7  9  6  1
 8  8 10  7  5      8  8 10  7  2
 8  9  0  8  6      8  9  0  8  3
 8 10  1  9  7      8 10  1  9  4
 9  0  5  3  9      9  0  5  3  0
 9  1  6  4 10      9  1  6  4  1
 9  2  7  5  0      9  2  7  5  2
 9  3  8  6  1      9  3  8  6  3
 9  4  9  7  2      9  4  9  7  4
 9  5 10  8  3      9  5 10  8  5
 9  6  0  9  4      9  6  0  9  6
 9  7  1 10  5      9  7  1 10  7
 9  8  2  0  6      9  8  2  0  8
 9  9  3  1  7      9  9  3  1  9
 9 10  4  2  8      9 10  4  2 10

Trade and trademate for volume 88 (permuting entire 8 rows)
 0  0  0  0  0      0  0  0  0  3
 0  1  1  1  1      0  1  1  1  4
 0  2  2  2  2      0  2  2  2  5
 0  3  3  3  3      0  3  3  3  6
 0  4  4  4  4      0  4  4  4  7
 0  5  5  5  5      0  5  5  5  8
 0  6  6  6  6      0  6  6  6  9
 0  7  7  7  7      0  7  7  7 10
 0  8  8  8  8      0  8  8  8  0
 0  9  9  9  9      0  9  9  9  1
 0 10 10 10 10      0 10 10 10  2
 1  0  2  3  1      1  0  2  3  9
 1  1  3  4  2      1  1  3  4 10
 1  2  4  5  3      1  2  4  5  0
 1  3  5  6  4      1  3  5  6  1
 1  4  6  7  5      1  4  6  7  2
 1  5  7  8  6      1  5  7  8  3
 1  6  8  9  7      1  6  8  9  4
 1  7  9 10  8      1  7  9 10  5
 1  8 10  0  9      1  8 10  0  6
 1  9  0  1 10      1  9  0  1  7
 1 10  1  2  0      1 10  1  2  8
 3  0  6  9  3      3  0  6  9  8
 3  1  7 10  4      3  1  7 10  9
 3  2  8  0  5      3  2  8  0 10
 3  3  9  1  6      3  3  9  1  0
 3  4 10  2  7      3  4 10  2  1
 3  5  0  3  8      3  5  0  3  2
 3  6  1  4  9      3  6  1  4  3
 3  7  2  5 10      3  7  2  5  4
 3  8  3  6  0      3  8  3  6  5
 3  9  4  7  1      3  9  4  7  6
 3 10  5  8  2      3 10  5  8  7
 4  0  8  1  4      4  0  8  1  5
 4  1  9  2  5      4  1  9  2  6
 4  2 10  3  6      4  2 10  3  7
 4  3  0  4  7      4  3  0  4  8
 4  4  1  5  8      4  4  1  5  9
 4  5  2  6  9      4  5  2  6 10
 4  6  3  7 10      4  6  3  7  0
 4  7  4  8  0      4  7  4  8  1
 4  8  5  9  1      4  8  5  9  2
 4  9  6 10  2      4  9  6 10  3
 4 10  7  0  3      4 10  7  0  4
 5  0 10  4  5      5  0 10  4  4
 5  1  0  5  6      5  1  0  5  5
 5  2  1  6  7      5  2  1  6  6
 5  3  2  7  8      5  3  2  7  7
 5  4  3  8  9      5  4  3  8  8
 5  5  4  9 10      5  5  4  9  9
 5  6  5 10  0      5  6  5 10 10
 5  7  6  0  1      5  7  6  0  0
 5  8  7  1  2      5  8  7  1  1
 5  9  8  2  3      5  9  8  2  2
 5 10  9  3  4      5 10  9  3  3
 6  0  1  7  6      6  0  1  7  1
 6  1  2  8  7      6  1  2  8  2
 6  2  3  9  8      6  2  3  9  3
 6  3  4 10  9      6  3  4 10  4
 6  4  5  0 10      6  4  5  0  5
 6  5  6  1  0      6  5  6  1  6
 6  6  7  2  1      6  6  7  2  7
 6  7  8  3  2      6  7  8  3  8
 6  8  9  4  3      6  8  9  4  9
 6  9 10  5  4      6  9 10  5 10
 6 10  0  6  5      6 10  0  6  0
 8  0  5  2  8      8  0  5  2  0
 8  1  6  3  9      8  1  6  3  1
 8  2  7  4 10      8  2  7  4  2
 8  3  8  5  0      8  3  8  5  3
 8  4  9  6  1      8  4  9  6  4
 8  5 10  7  2      8  5 10  7  5
 8  6  0  8  3      8  6  0  8  6
 8  7  1  9  4      8  7  1  9  7
 8  8  2 10  5      8  8  2 10  8
 8  9  3  0  6      8  9  3  0  9
 8 10  4  1  7      8 10  4  1 10
 9  0  7  5  9      9  0  7  5  6
 9  1  8  6 10      9  1  8  6  7
 9  2  9  7  0      9  2  9  7  8
 9  3 10  8  1      9  3 10  8  9
 9  4  0  9  2      9  4  0  9 10
 9  5  1 10  3      9  5  1 10  0
 9  6  2  0  4      9  6  2  0  1
 9  7  3  1  5      9  7  3  1  2
 9  8  4  2  6      9  8  4  2  3
 9  9  5  3  7      9  9  5  3  4
 9 10  6  4  8      9 10  6  4  5

Trade and trademate for volume 99 (permuting entire 9 rows)
 0  0  0  0  0      0  0  0  0  9
 0  1  1  1  1      0  1  1  1 10
 0  2  2  2  2      0  2  2  2  0
 0  3  3  3  3      0  3  3  3  1
 0  4  4  4  4      0  4  4  4  2
 0  5  5  5  5      0  5  5  5  3
 0  6  6  6  6      0  6  6  6  4
 0  7  7  7  7      0  7  7  7  5
 0  8  8  8  8      0  8  8  8  6
 0  9  9  9  9      0  9  9  9  7
 0 10 10 10 10      0 10 10 10  8
 1  0  2  3  1      1  0  2  3  6
 1  1  3  4  2      1  1  3  4  7
 1  2  4  5  3      1  2  4  5  8
 1  3  5  6  4      1  3  5  6  9
 1  4  6  7  5      1  4  6  7 10
 1  5  7  8  6      1  5  7  8  0
 1  6  8  9  7      1  6  8  9  1
 1  7  9 10  8      1  7  9 10  2
 1  8 10  0  9      1  8 10  0  3
 1  9  0  1 10      1  9  0  1  4
 1 10  1  2  0      1 10  1  2  5
 2  0  4  6  2      2  0  4  6  0
 2  1  5  7  3      2  1  5  7  1
 2  2  6  8  4      2  2  6  8  2
 2  3  7  9  5      2  3  7  9  3
 2  4  8 10  6      2  4  8 10  4
 2  5  9  0  7      2  5  9  0  5
 2  6 10  1  8      2  6 10  1  6
 2  7  0  2  9      2  7  0  2  7
 2  8  1  3 10      2  8  1  3  8
 2  9  2  4  0      2  9  2  4  9
 2 10  3  5  1      2 10  3  5 10
 3  0  6  9  3      3  0  6  9  5
 3  1  7 10  4      3  1  7 10  6
 3  2  8  0  5      3  2  8  0  7
 3  3  9  1  6      3  3  9  1  8
 3  4 10  2  7      3  4 10  2  9
 3  5  0  3  8      3  5  0  3 10
 3  6  1  4  9      3  6  1  4  0
 3  7  2  5 10      3  7  2  5  1
 3  8  3  6  0      3  8  3  6  2
 3  9  4  7  1      3  9  4  7  3
 3 10  5  8  2      3 10  5  8  4
 4  0  8  1  4      4  0  8  1  2
 4  1  9  2  5      4  1  9  2  3
 4  2 10  3  6      4  2 10  3  4
 4  3  0  4  7      4  3  0  4  5
 4  4  1  5  8      4  4  1  5  6
 4  5  2  6  9      4  5  2  6  7
 4  6  3  7 10      4  6  3  7  8
 4  7  4  8  0      4  7  4  8  9
 4  8  5  9  1      4  8  5  9 10
 4  9  6 10  2      4  9  6 10  0
 4 10  7  0  3      4 10  7  0  1
 5  0 10  4  5      5  0 10  4  1
 5  1  0  5  6      5  1  0  5  2
 5  2  1  6  7      5  2  1  6  3
 5  3  2  7  8      5  3  2  7  4
 5  4  3  8  9      5  4  3  8  5
 5  5  4  9 10      5  5  4  9  6
 5  6  5 10  0      5  6  5 10  7
 5  7  6  0  1      5  7  6  0  8
 5  8  7  1  2      5  8  7  1  9
 5  9  8  2  3      5  9  8  2 10
 5 10  9  3  4      5 10  9  3  0
 6  0  1  7  6      6  0  1  7  7
 6  1  2  8  7      6  1  2  8  8
 6  2  3  9  8      6  2  3  9  9
 6  3  4 10  9      6  3  4 10 10
 6  4  5  0 10      6  4  5  0  0
 6  5  6  1  0      6  5  6  1  1
 6  6  7  2  1      6  6  7  2  2
 6  7  8  3  2      6  7  8  3  3
 6  8  9  4  3      6  8  9  4  4
 6  9 10  5  4      6  9 10  5  5
 6 10  0  6  5      6 10  0  6  6
 7  0  3 10  7      7  0  3 10  3
 7  1  4  0  8      7  1  4  0  4
 7  2  5  1  9      7  2  5  1  5
 7  3  6  2 10      7  3  6  2  6
 7  4  7  3  0      7  4  7  3  7
 7  5  8  4  1      7  5  8  4  8
 7  6  9  5  2      7  6  9  5  9
 7  7 10  6  3      7  7 10  6 10
 7  8  0  7  4      7  8  0  7  0
 7  9  1  8  5      7  9  1  8  1
 7 10  2  9  6      7 10  2  9  2
 9  0  7  5  9      9  0  7  5  4
 9  1  8  6 10      9  1  8  6  5
 9  2  9  7  0      9  2  9  7  6
 9  3 10  8  1      9  3 10  8  7
 9  4  0  9  2      9  4  0  9  8
 9  5  1 10  3      9  5  1 10  9
 9  6  2  0  4      9  6  2  0 10
 9  7  3  1  5      9  7  3  1  0
 9  8  4  2  6      9  8  4  2  1
 9  9  5  3  7      9  9  5  3  2
 9 10  6  4  8      9 10  6  4  3


==> anc/trades3MOLS13.txt <==

Trade and trademate for volume 52 (permuting entire 4 rows)
 3  0  9  5  3      3  0  9  5 11
 3  1 10  6  4      3  1 10  6 12
 3  2 11  7  5      3  2 11  7  0
 3  3 12  8  6      3  3 12  8  1
 3  4  0  9  7      3  4  0  9  2
 3  5  1 10  8      3  5  1 10  3
 3  6  2 11  9      3  6  2 11  4
 3  7  3 12 10      3  7  3 12  5
 3  8  4  0 11      3  8  4  0  6
 3  9  5  1 12      3  9  5  1  7
 3 10  6  2  0      3 10  6  2  8
 3 11  7  3  1      3 11  7  3  9
 3 12  8  4  2      3 12  8  4 10
 4  0 12 11  4      4  0 12 11  3
 4  1  0 12  5      4  1  0 12  4
 4  2  1  0  6      4  2  1  0  5
 4  3  2  1  7      4  3  2  1  6
 4  4  3  2  8      4  4  3  2  7
 4  5  4  3  9      4  5  4  3  8
 4  6  5  4 10      4  6  5  4  9
 4  7  6  5 11      4  7  6  5 10
 4  8  7  6 12      4  8  7  6 11
 4  9  8  7  0      4  9  8  7 12
 4 10  9  8  1      4 10  9  8  0
 4 11 10  9  2      4 11 10  9  1
 4 12 11 10  3      4 12 11 10  2
11  0  7  1 11     11  0  7  1 12
11  1  8  2 12     11  1  8  2  0
11  2  9  3  0     11  2  9  3  1
11  3 10  4  1     11  3 10  4  2
11  4 11  5  2     11  4 11  5  3
11  5 12  6  3     11  5 12  6  4
11  6  0  7  4     11  6  0  7  5
11  7  1  8  5     11  7  1  8  6
11  8  2  9  6     11  8  2  9  7
11  9  3 10  7     11  9  3 10  8
11 10  4 11  8     11 10  4 11  9
11 11  5 12  9     11 11  5 12 10
11 12  6  0 10     11 12  6  0 11
12  0 10  7 12     12  0 10  7  4
12  1 11  8  0     12  1 11  8  5
12  2 12  9  1     12  2 12  9  6
12  3  0 10  2     12  3  0 10  7
12  4  1 11  3     12  4  1 11  8
12  5  2 12  4     12  5  2 12  9
12  6  3  0  5     12  6  3  0 10
12  7  4  1  6     12  7  4  1 11
12  8  5  2  7     12  8  5  2 12
12  9  6  3  8     12  9  6  3  0
12 10  7  4  9     12 10  7  4  1
12 11  8  5 10     12 11  8  5  2
12 12  9  6 11     12 12  9  6  3

Trade and trademate for volume 78 (permuting entire 6 rows)
 1  0  2  4  1      1  0  2  4 12
 1  1  3  5  2      1  1  3  5  0
 1  2  4  6  3      1  2  4  6  1
 1  3  5  7  4      1  3  5  7  2
 1  4  6  8  5      1  4  6  8  3
 1  5  7  9  6      1  5  7  9  4
 1  6  8 10  7      1  6  8 10  5
 1  7  9 11  8      1  7  9 11  6
 1  8 10 12  9      1  8 10 12  7
 1  9 11  0 10      1  9 11  0  8
 1 10 12  1 11      1 10 12  1  9
 1 11  0  2 12      1 11  0  2 10
 1 12  1  3  0      1 12  1  3 11
 3  0  6 12  3      3  0  6 12  5
 3  1  7  0  4      3  1  7  0  6
 3  2  8  1  5      3  2  8  1  7
 3  3  9  2  6      3  3  9  2  8
 3  4 10  3  7      3  4 10  3  9
 3  5 11  4  8      3  5 11  4 10
 3  6 12  5  9      3  6 12  5 11
 3  7  0  6 10      3  7  0  6 12
 3  8  1  7 11      3  8  1  7  0
 3  9  2  8 12      3  9  2  8  1
 3 10  3  9  0      3 10  3  9  2
 3 11  4 10  1      3 11  4 10  3
 3 12  5 11  2      3 12  5 11  4
 5  0 10  7  5      5  0 10  7 11
 5  1 11  8  6      5  1 11  8 12
 5  2 12  9  7      5  2 12  9  0
 5  3  0 10  8      5  3  0 10  1
 5  4  1 11  9      5  4  1 11  2
 5  5  2 12 10      5  5  2 12  3
 5  6  3  0 11      5  6  3  0  4
 5  7  4  1 12      5  7  4  1  5
 5  8  5  2  0      5  8  5  2  6
 5  9  6  3  1      5  9  6  3  7
 5 10  7  4  2      5 10  7  4  8
 5 11  8  5  3      5 11  8  5  9
 5 12  9  6  4      5 12  9  6 10
 6  0 12 11  6      6  0 12 11  1
 6  1  0 12  7      6  1  0 12  2
 6  2  1  0  8      6  2  1  0  3
 6  3  2  1  9      6  3  2  1  4
 6  4  3  2 10      6  4  3  2  5
 6  5  4  3 11      6  5  4  3  6
 6  6  5  4 12      6  6  5  4  7
 6  7  6  5  0      6  7  6  5  8
 6  8  7  6  1      6  8  7  6  9
 6  9  8  7  2      6  9  8  7 10
 6 10  9  8  3      6 10  9  8 11
 6 11 10  9  4      6 11 10  9 12
 6 12 11 10  5      6 12 11 10  0
11  0  9  5 11     11  0  9  5  3
11  1 10  6 12     11  1 10  6  4
11  2 11  7  0     11  2 11  7  5
11  3 12  8  1     11  3 12  8  6
11  4  0  9  2     11  4  0  9  7
11  5  1 10  3     11  5  1 10  8
11  6  2 11  4     11  6  2 11  9
11  7  3 12  5     11  7  3 12 10
11  8  4  0  6     11  8  4  0 11
11  9  5  1  7     11  9  5  1 12
11 10  6  2  8     11 10  6  2  0
11 11  7  3  9     11 11  7  3  1
11 12  8  4 10     11 12  8  4  2
12  0 11  9 12     12  0 11  9  6
12  1 12 10  0     12  1 12 10  7
12  2  0 11  1     12  2  0 11  8
12  3  1 12  2     12  3  1 12  9
12  4  2  0  3     12  4  2  0 10
12  5  3  1  4     12  5  3  1 11
12  6  4  2  5     12  6  4  2 12
12  7  5  3  6     12  7  5  3  0
12  8  6  4  7     12  8  6  4  1
12  9  7  5  8     12  9  7  5  2
12 10  8  6  9     12 10  8  6  3
12 11  9  7 10     12 11  9  7  4
12 12 10  8 11     12 12 10  8  5

Trade and trademate for volume 104 (permuting entire 8 rows)
 0  0  0  0  0      0  0  0  0  2
 0  1  1  1  1      0  1  1  1  3
 0  2  2  2  2      0  2  2  2  4
 0  3  3  3  3      0  3  3  3  5
 0  4  4  4  4      0  4  4  4  6
 0  5  5  5  5      0  5  5  5  7
 0  6  6  6  6      0  6  6  6  8
 0  7  7  7  7      0  7  7  7  9
 0  8  8  8  8      0  8  8  8 10
 0  9  9  9  9      0  9  9  9 11
 0 10 10 10 10      0 10 10 10 12
 0 11 11 11 11      0 11 11 11  0
 0 12 12 12 12      0 12 12 12  1
 2  0  4  6  2      2  0  4  6  5
 2  1  5  7  3      2  1  5  7  6
 2  2  6  8  4      2  2  6  8  7
 2  3  7  9  5      2  3  7  9  8
 2  4  8 10  6      2  4  8 10  9
 2  5  9 11  7      2  5  9 11 10
 2  6 10 12  8      2  6 10 12 11
 2  7 11  0  9      2  7 11  0 12
 2  8 12  1 10      2  8 12  1  0
 2  9  0  2 11      2  9  0  2  1
 2 10  1  3 12      2 10  1  3  2
 2 11  2  4  0      2 11  2  4  3
 2 12  3  5  1      2 12  3  5  4
 3  0  6  9  3      3  0  6  9  0
 3  1  7 10  4      3  1  7 10  1
 3  2  8 11  5      3  2  8 11  2
 3  3  9 12  6      3  3  9 12  3
 3  4 10  0  7      3  4 10  0  4
 3  5 11  1  8      3  5 11  1  5
 3  6 12  2  9      3  6 12  2  6
 3  7  0  3 10      3  7  0  3  7
 3  8  1  4 11      3  8  1  4  8
 3  9  2  5 12      3  9  2  5  9
 3 10  3  6  0      3 10  3  6 10
 3 11  4  7  1      3 11  4  7 11
 3 12  5  8  2      3 12  5  8 12
 5  0 10  2  5      5  0 10  2  3
 5  1 11  3  6      5  1 11  3  4
 5  2 12  4  7      5  2 12  4  5
 5  3  0  5  8      5  3  0  5  6
 5  4  1  6  9      5  4  1  6  7
 5  5  2  7 10      5  5  2  7  8
 5  6  3  8 11      5  6  3  8  9
 5  7  4  9 12      5  7  4  9 10
 5  8  5 10  0      5  8  5 10 11
 5  9  6 11  1      5  9  6 11 12
 5 10  7 12  2      5 10  7 12  0
 5 11  8  0  3      5 11  8  0  1
 5 12  9  1  4      5 12  9  1  2
 6  0 12  5  6      6  0 12  5 12
 6  1  0  6  7      6  1  0  6  0
 6  2  1  7  8      6  2  1  7  1
 6  3  2  8  9      6  3  2  8  2
 6  4  3  9 10      6  4  3  9  3
 6  5  4 10 11      6  5  4 10  4
 6  6  5 11 12      6  6  5 11  5
 6  7  6 12  0      6  7  6 12  6
 6  8  7  0  1      6  8  7  0  7
 6  9  8  1  2      6  9  8  1  8
 6 10  9  2  3      6 10  9  2  9
 6 11 10  3  4      6 11 10  3 10
 6 12 11  4  5      6 12 11  4 11
 7  0  1  8  7      7  0  1  8 11
 7  1  2  9  8      7  1  2  9 12
 7  2  3 10  9      7  2  3 10  0
 7  3  4 11 10      7  3  4 11  1
 7  4  5 12 11      7  4  5 12  2
 7  5  6  0 12      7  5  6  0  3
 7  6  7  1  0      7  6  7  1  4
 7  7  8  2  1      7  7  8  2  5
 7  8  9  3  2      7  8  9  3  6
 7  9 10  4  3      7  9 10  4  7
 7 10 11  5  4      7 10 11  5  8
 7 11 12  6  5      7 11 12  6  9
 7 12  0  7  6      7 12  0  7 10
11  0  9  7 11     11  0  9  7  7
11  1 10  8 12     11  1 10  8  8
11  2 11  9  0     11  2 11  9  9
11  3 12 10  1     11  3 12 10 10
11  4  0 11  2     11  4  0 11 11
11  5  1 12  3     11  5  1 12 12
11  6  2  0  4     11  6  2  0  0
11  7  3  1  5     11  7  3  1  1
11  8  4  2  6     11  8  4  2  2
11  9  5  3  7     11  9  5  3  3
11 10  6  4  8     11 10  6  4  4
11 11  7  5  9     11 11  7  5  5
11 12  8  6 10     11 12  8  6  6
12  0 11 10 12     12  0 11 10  6
12  1 12 11  0     12  1 12 11  7
12  2  0 12  1     12  2  0 12  8
12  3  1  0  2     12  3  1  0  9
12  4  2  1  3     12  4  2  1 10
12  5  3  2  4     12  5  3  2 11
12  6  4  3  5     12  6  4  3 12
12  7  5  4  6     12  7  5  4  0
12  8  6  5  7     12  8  6  5  1
12  9  7  6  8     12  9  7  6  2
12 10  8  7  9     12 10  8  7  3
12 11  9  8 10     12 11  9  8  4
12 12 10  9 11     12 12 10  9  5

Trade and trademate for volume 117 (permuting entire 9 rows)
 0  0  0  0  0      0  0  0  0  4
 0  1  1  1  1      0  1  1  1  5
 0  2  2  2  2      0  2  2  2  6
 0  3  3  3  3      0  3  3  3  7
 0  4  4  4  4      0  4  4  4  8
 0  5  5  5  5      0  5  5  5  9
 0  6  6  6  6      0  6  6  6 10
 0  7  7  7  7      0  7  7  7 11
 0  8  8  8  8      0  8  8  8 12
 0  9  9  9  9      0  9  9  9  0
 0 10 10 10 10      0 10 10 10  1
 0 11 11 11 11      0 11 11 11  2
 0 12 12 12 12      0 12 12 12  3
 1  0  3  6  1      1  0  3  6  3
 1  1  4  7  2      1  1  4  7  4
 1  2  5  8  3      1  2  5  8  5
 1  3  6  9  4      1  3  6  9  6
 1  4  7 10  5      1  4  7 10  7
 1  5  8 11  6      1  5  8 11  8
 1  6  9 12  7      1  6  9 12  9
 1  7 10  0  8      1  7 10  0 10
 1  8 11  1  9      1  8 11  1 11
 1  9 12  2 10      1  9 12  2 12
 1 10  0  3 11      1 10  0  3  0
 1 11  1  4 12      1 11  1  4  1
 1 12  2  5  0      1 12  2  5  2
 3  0  9  5  3      3  0  9  5  7
 3  1 10  6  4      3  1 10  6  8
 3  2 11  7  5      3  2 11  7  9
 3  3 12  8  6      3  3 12  8 10
 3  4  0  9  7      3  4  0  9 11
 3  5  1 10  8      3  5  1 10 12
 3  6  2 11  9      3  6  2 11  0
 3  7  3 12 10      3  7  3 12  1
 3  8  4  0 11      3  8  4  0  2
 3  9  5  1 12      3  9  5  1  3
 3 10  6  2  0      3 10  6  2  4
 3 11  7  3  1      3 11  7  3  5
 3 12  8  4  2      3 12  8  4  6
 4  0 12 11  4      4  0 12 11  5
 4  1  0 12  5      4  1  0 12  6
 4  2  1  0  6      4  2  1  0  7
 4  3  2  1  7      4  3  2  1  8
 4  4  3  2  8      4  4  3  2  9
 4  5  4  3  9      4  5  4  3 10
 4  6  5  4 10      4  6  5  4 11
 4  7  6  5 11      4  7  6  5 12
 4  8  7  6 12      4  8  7  6  0
 4  9  8  7  0      4  9  8  7  1
 4 10  9  8  1      4 10  9  8  2
 4 11 10  9  2      4 11 10  9  3
 4 12 11 10  3      4 12 11 10  4
 5  0  2  4  5      5  0  2  4 10
 5  1  3  5  6      5  1  3  5 11
 5  2  4  6  7      5  2  4  6 12
 5  3  5  7  8      5  3  5  7  0
 5  4  6  8  9      5  4  6  8  1
 5  5  7  9 10      5  5  7  9  2
 5  6  8 10 11      5  6  8 10  3
 5  7  9 11 12      5  7  9 11  4
 5  8 10 12  0      5  8 10 12  5
 5  9 11  0  1      5  9 11  0  6
 5 10 12  1  2      5 10 12  1  7
 5 11  0  2  3      5 11  0  2  8
 5 12  1  3  4      5 12  1  3  9
 7  0  8  3  7      7  0  8  3 11
 7  1  9  4  8      7  1  9  4 12
 7  2 10  5  9      7  2 10  5  0
 7  3 11  6 10      7  3 11  6  1
 7  4 12  7 11      7  4 12  7  2
 7  5  0  8 12      7  5  0  8  3
 7  6  1  9  0      7  6  1  9  4
 7  7  2 10  1      7  7  2 10  5
 7  8  3 11  2      7  8  3 11  6
 7  9  4 12  3      7  9  4 12  7
 7 10  5  0  4      7 10  5  0  8
 7 11  6  1  5      7 11  6  1  9
 7 12  7  2  6      7 12  7  2 10
 9  0  1  2  9      9  0  1  2  0
 9  1  2  3 10      9  1  2  3  1
 9  2  3  4 11      9  2  3  4  2
 9  3  4  5 12      9  3  4  5  3
 9  4  5  6  0      9  4  5  6  4
 9  5  6  7  1      9  5  6  7  5
 9  6  7  8  2      9  6  7  8  6
 9  7  8  9  3      9  7  8  9  7
 9  8  9 10  4      9  8  9 10  8
 9  9 10 11  5      9  9 10 11  9
 9 10 11 12  6      9 10 11 12 10
 9 11 12  0  7      9 11 12  0 11
 9 12  0  1  8      9 12  0  1 12
10  0  4  8 10     10  0  4  8  9
10  1  5  9 11     10  1  5  9 10
10  2  6 10 12     10  2  6 10 11
10  3  7 11  0     10  3  7 11 12
10  4  8 12  1     10  4  8 12  0
10  5  9  0  2     10  5  9  0  1
10  6 10  1  3     10  6 10  1  2
10  7 11  2  4     10  7 11  2  3
10  8 12  3  5     10  8 12  3  4
10  9  0  4  6     10  9  0  4  5
10 10  1  5  7     10 10  1  5  6
10 11  2  6  8     10 11  2  6  7
10 12  3  7  9     10 12  3  7  8
11  0  7  1 11     11  0  7  1  1
11  1  8  2 12     11  1  8  2  2
11  2  9  3  0     11  2  9  3  3
11  3 10  4  1     11  3 10  4  4
11  4 11  5  2     11  4 11  5  5
11  5 12  6  3     11  5 12  6  6
11  6  0  7  4     11  6  0  7  7
11  7  1  8  5     11  7  1  8  8
11  8  2  9  6     11  8  2  9  9
11  9  3 10  7     11  9  3 10 10
11 10  4 11  8     11 10  4 11 11
11 11  5 12  9     11 11  5 12 12
11 12  6  0 10     11 12  6  0  0

Trade and trademate for volume 130 (permuting entire 10 rows)
 1  0  2  3  1      1  0  2  3  7
 1  1  3  4  2      1  1  3  4  8
 1  2  4  5  3      1  2  4  5  9
 1  3  5  6  4      1  3  5  6 10
 1  4  6  7  5      1  4  6  7 11
 1  5  7  8  6      1  5  7  8 12
 1  6  8  9  7      1  6  8  9  0
 1  7  9 10  8      1  7  9 10  1
 1  8 10 11  9      1  8 10 11  2
 1  9 11 12 10      1  9 11 12  3
 1 10 12  0 11      1 10 12  0  4
 1 11  0  1 12      1 11  0  1  5
 1 12  1  2  0      1 12  1  2  6
 2  0  4  6  2      2  0  4  6  3
 2  1  5  7  3      2  1  5  7  4
 2  2  6  8  4      2  2  6  8  5
 2  3  7  9  5      2  3  7  9  6
 2  4  8 10  6      2  4  8 10  7
 2  5  9 11  7      2  5  9 11  8
 2  6 10 12  8      2  6 10 12  9
 2  7 11  0  9      2  7 11  0 10
 2  8 12  1 10      2  8 12  1 11
 2  9  0  2 11      2  9  0  2 12
 2 10  1  3 12      2 10  1  3  0
 2 11  2  4  0      2 11  2  4  1
 2 12  3  5  1      2 12  3  5  2
 3  0  6  9  3      3  0  6  9  8
 3  1  7 10  4      3  1  7 10  9
 3  2  8 11  5      3  2  8 11 10
 3  3  9 12  6      3  3  9 12 11
 3  4 10  0  7      3  4 10  0 12
 3  5 11  1  8      3  5 11  1  0
 3  6 12  2  9      3  6 12  2  1
 3  7  0  3 10      3  7  0  3  2
 3  8  1  4 11      3  8  1  4  3
 3  9  2  5 12      3  9  2  5  4
 3 10  3  6  0      3 10  3  6  5
 3 11  4  7  1      3 11  4  7  6
 3 12  5  8  2      3 12  5  8  7
 4  0  8 12  4      4  0  8 12  5
 4  1  9  0  5      4  1  9  0  6
 4  2 10  1  6      4  2 10  1  7
 4  3 11  2  7      4  3 11  2  8
 4  4 12  3  8      4  4 12  3  9
 4  5  0  4  9      4  5  0  4 10
 4  6  1  5 10      4  6  1  5 11
 4  7  2  6 11      4  7  2  6 12
 4  8  3  7 12      4  8  3  7  0
 4  9  4  8  0      4  9  4  8  1
 4 10  5  9  1      4 10  5  9  2
 4 11  6 10  2      4 11  6 10  3
 4 12  7 11  3      4 12  7 11  4
 5  0 10  2  5      5  0 10  2 11
 5  1 11  3  6      5  1 11  3 12
 5  2 12  4  7      5  2 12  4  0
 5  3  0  5  8      5  3  0  5  1
 5  4  1  6  9      5  4  1  6  2
 5  5  2  7 10      5  5  2  7  3
 5  6  3  8 11      5  6  3  8  4
 5  7  4  9 12      5  7  4  9  5
 5  8  5 10  0      5  8  5 10  6
 5  9  6 11  1      5  9  6 11  7
 5 10  7 12  2      5 10  7 12  8
 5 11  8  0  3      5 11  8  0  9
 5 12  9  1  4      5 12  9  1 10
 7  0  1  8  7      7  0  1  8 10
 7  1  2  9  8      7  1  2  9 11
 7  2  3 10  9      7  2  3 10 12
 7  3  4 11 10      7  3  4 11  0
 7  4  5 12 11      7  4  5 12  1
 7  5  6  0 12      7  5  6  0  2
 7  6  7  1  0      7  6  7  1  3
 7  7  8  2  1      7  7  8  2  4
 7  8  9  3  2      7  8  9  3  5
 7  9 10  4  3      7  9 10  4  6
 7 10 11  5  4      7 10 11  5  7
 7 11 12  6  5      7 11 12  6  8
 7 12  0  7  6      7 12  0  7  9
 8  0  3 11  8      8  0  3 11  1
 8  1  4 12  9      8  1  4 12  2
 8  2  5  0 10      8  2  5  0  3
 8  3  6  1 11      8  3  6  1  4
 8  4  7  2 12      8  4  7  2  5
 8  5  8  3  0      8  5  8  3  6
 8  6  9  4  1      8  6  9  4  7
 8  7 10  5  2      8  7 10  5  8
 8  8 11  6  3      8  8 11  6  9
 8  9 12  7  4      8  9 12  7 10
 8 10  0  8  5      8 10  0  8 11
 8 11  1  9  6      8 11  1  9 12
 8 12  2 10  7      8 12  2 10  0
10  0  7  4 10     10  0  7  4  2
10  1  8  5 11     10  1  8  5  3
10  2  9  6 12     10  2  9  6  4
10  3 10  7  0     10  3 10  7  5
10  4 11  8  1     10  4 11  8  6
10  5 12  9  2     10  5 12  9  7
10  6  0 10  3     10  6  0 10  8
10  7  1 11  4     10  7  1 11  9
10  8  2 12  5     10  8  2 12 10
10  9  3  0  6     10  9  3  0 11
10 10  4  1  7     10 10  4  1 12
10 11  5  2  8     10 11  5  2  0
10 12  6  3  9     10 12  6  3  1
11  0  9  7 11     11  0  9  7 12
11  1 10  8 12     11  1 10  8  0
11  2 11  9  0     11  2 11  9  1
11  3 12 10  1     11  3 12 10  2
11  4  0 11  2     11  4  0 11  3
11  5  1 12  3     11  5  1 12  4
11  6  2  0  4     11  6  2  0  5
11  7  3  1  5     11  7  3  1  6
11  8  4  2  6     11  8  4  2  7
11  9  5  3  7     11  9  5  3  8
11 10  6  4  8     11 10  6  4  9
11 11  7  5  9     11 11  7  5 10
11 12  8  6 10     11 12  8  6 11
12  0 11 10 12     12  0 11 10  4
12  1 12 11  0     12  1 12 11  5
12  2  0 12  1     12  2  0 12  6
12  3  1  0  2     12  3  1  0  7
12  4  2  1  3     12  4  2  1  8
12  5  3  2  4     12  5  3  2  9
12  6  4  3  5     12  6  4  3 10
12  7  5  4  6     12  7  5  4 11
12  8  6  5  7     12  8  6  5 12
12  9  7  6  8     12  9  7  6  0
12 10  8  7  9     12 10  8  7  1
12 11  9  8 10     12 11  9  8  2
12 12 10  9 11     12 12 10  9  3

Trade and trademate for volume 143 (permuting entire 11 rows)
 0  0  0  0  0      0  0  0  0 12
 0  1  1  1  1      0  1  1  1  0
 0  2  2  2  2      0  2  2  2  1
 0  3  3  3  3      0  3  3  3  2
 0  4  4  4  4      0  4  4  4  3
 0  5  5  5  5      0  5  5  5  4
 0  6  6  6  6      0  6  6  6  5
 0  7  7  7  7      0  7  7  7  6
 0  8  8  8  8      0  8  8  8  7
 0  9  9  9  9      0  9  9  9  8
 0 10 10 10 10      0 10 10 10  9
 0 11 11 11 11      0 11 11 11 10
 0 12 12 12 12      0 12 12 12 11
 1  0  2  3  1      1  0  2  3  0
 1  1  3  4  2      1  1  3  4  1
 1  2  4  5  3      1  2  4  5  2
 1  3  5  6  4      1  3  5  6  3
 1  4  6  7  5      1  4  6  7  4
 1  5  7  8  6      1  5  7  8  5
 1  6  8  9  7      1  6  8  9  6
 1  7  9 10  8      1  7  9 10  7
 1  8 10 11  9      1  8 10 11  8
 1  9 11 12 10      1  9 11 12  9
 1 10 12  0 11      1 10 12  0 10
 1 11  0  1 12      1 11  0  1 11
 1 12  1  2  0      1 12  1  2 12
 2  0  4  6  2      2  0  4  6 10
 2  1  5  7  3      2  1  5  7 11
 2  2  6  8  4      2  2  6  8 12
 2  3  7  9  5      2  3  7  9  0
 2  4  8 10  6      2  4  8 10  1
 2  5  9 11  7      2  5  9 11  2
 2  6 10 12  8      2  6 10 12  3
 2  7 11  0  9      2  7 11  0  4
 2  8 12  1 10      2  8 12  1  5
 2  9  0  2 11      2  9  0  2  6
 2 10  1  3 12      2 10  1  3  7
 2 11  2  4  0      2 11  2  4  8
 2 12  3  5  1      2 12  3  5  9
 3  0  6  9  3      3  0  6  9  7
 3  1  7 10  4      3  1  7 10  8
 3  2  8 11  5      3  2  8 11  9
 3  3  9 12  6      3  3  9 12 10
 3  4 10  0  7      3  4 10  0 11
 3  5 11  1  8      3  5 11  1 12
 3  6 12  2  9      3  6 12  2  0
 3  7  0  3 10      3  7  0  3  1
 3  8  1  4 11      3  8  1  4  2
 3  9  2  5 12      3  9  2  5  3
 3 10  3  6  0      3 10  3  6  4
 3 11  4  7  1      3 11  4  7  5
 3 12  5  8  2      3 12  5  8  6
 6  0 12  5  6      6  0 12  5  1
 6  1  0  6  7      6  1  0  6  2
 6  2  1  7  8      6  2  1  7  3
 6  3  2  8  9      6  3  2  8  4
 6  4  3  9 10      6  4  3  9  5
 6  5  4 10 11      6  5  4 10  6
 6  6  5 11 12      6  6  5 11  7
 6  7  6 12  0      6  7  6 12  8
 6  8  7  0  1      6  8  7  0  9
 6  9  8  1  2      6  9  8  1 10
 6 10  9  2  3      6 10  9  2 11
 6 11 10  3  4      6 11 10  3 12
 6 12 11  4  5      6 12 11  4  0
 7  0  1  8  7      7  0  1  8  8
 7  1  2  9  8      7  1  2  9  9
 7  2  3 10  9      7  2  3 10 10
 7  3  4 11 10      7  3  4 11 11
 7  4  5 12 11      7  4  5 12 12
 7  5  6  0 12      7  5  6  0  0
 7  6  7  1  0      7  6  7  1  1
 7  7  8  2  1      7  7  8  2  2
 7  8  9  3  2      7  8  9  3  3
 7  9 10  4  3      7  9 10  4  4
 7 10 11  5  4      7 10 11  5  5
 7 11 12  6  5      7 11 12  6  6
 7 12  0  7  6      7 12  0  7  7
 8  0  3 11  8      8  0  3 11  6
 8  1  4 12  9      8  1  4 12  7
 8  2  5  0 10      8  2  5  0  8
 8  3  6  1 11      8  3  6  1  9
 8  4  7  2 12      8  4  7  2 10
 8  5  8  3  0      8  5  8  3 11
 8  6  9  4  1      8  6  9  4 12
 8  7 10  5  2      8  7 10  5  0
 8  8 11  6  3      8  8 11  6  1
 8  9 12  7  4      8  9 12  7  2
 8 10  0  8  5      8 10  0  8  3
 8 11  1  9  6      8 11  1  9  4
 8 12  2 10  7      8 12  2 10  5
 9  0  5  1  9      9  0  5  1  2
 9  1  6  2 10      9  1  6  2  3
 9  2  7  3 11      9  2  7  3  4
 9  3  8  4 12      9  3  8  4  5
 9  4  9  5  0      9  4  9  5  6
 9  5 10  6  1      9  5 10  6  7
 9  6 11  7  2      9  6 11  7  8
 9  7 12  8  3      9  7 12  8  9
 9  8  0  9  4      9  8  0  9 10
 9  9  1 10  5      9  9  1 10 11
 9 10  2 11  6      9 10  2 11 12
 9 11  3 12  7      9 11  3 12  0
 9 12  4  0  8      9 12  4  0  1
10  0  7  4 10     10  0  7  4 11
10  1  8  5 11     10  1  8  5 12
10  2  9  6 12     10  2  9  6  0
10  3 10  7  0     10  3 10  7  1
10  4 11  8  1     10  4 11  8  2
10  5 12  9  2     10  5 12  9  3
10  6  0 10  3     10  6  0 10  4
10  7  1 11  4     10  7  1 11  5
10  8  2 12  5     10  8  2 12  6
10  9  3  0  6     10  9  3  0  7
10 10  4  1  7     10 10  4  1  8
10 11  5  2  8     10 11  5  2  9
10 12  6  3  9     10 12  6  3 10
11  0  9  7 11     11  0  9  7  9
11  1 10  8 12     11  1 10  8 10
11  2 11  9  0     11  2 11  9 11
11  3 12 10  1     11  3 12 10 12
11  4  0 11  2     11  4  0 11  0
11  5  1 12  3     11  5  1 12  1
11  6  2  0  4     11  6  2  0  2
11  7  3  1  5     11  7  3  1  3
11  8  4  2  6     11  8  4  2  4
11  9  5  3  7     11  9  5  3  5
11 10  6  4  8     11 10  6  4  6
11 11  7  5  9     11 11  7  5  7
11 12  8  6 10     11 12  8  6  8
12  0 11 10 12     12  0 11 10  3
12  1 12 11  0     12  1 12 11  4
12  2  0 12  1     12  2  0 12  5
12  3  1  0  2     12  3  1  0  6
12  4  2  1  3     12  4  2  1  7
12  5  3  2  4     12  5  3  2  8
12  6  4  3  5     12  6  4  3  9
12  7  5  4  6     12  7  5  4 10
12  8  6  5  7     12  8  6  5 11
12  9  7  6  8     12  9  7  6 12
12 10  8  7  9     12 10  8  7  0
12 11  9  8 10     12 11  9  8  1
12 12 10  9 11     12 12 10  9  2



==> anc/trades4MOLS11.txt <==
Trade and trademate for volume 55 (permuting entire 5 rows)
 1  0  2  3  5  1     1  0  2  3  5  9
 1  1  3  4  6  2     1  1  3  4  6 10
 1  2  4  5  7  3     1  2  4  5  7  0
 1  3  5  6  8  4     1  3  5  6  8  1
 1  4  6  7  9  5     1  4  6  7  9  2
 1  5  7  8 10  6     1  5  7  8 10  3
 1  6  8  9  0  7     1  6  8  9  0  4
 1  7  9 10  1  8     1  7  9 10  1  5
 1  8 10  0  2  9     1  8 10  0  2  6
 1  9  0  1  3 10     1  9  0  1  3  7
 1 10  1  2  4  0     1 10  1  2  4  8
 4  0  8  1  9  4     4  0  8  1  9 10
 4  1  9  2 10  5     4  1  9  2 10  0
 4  2 10  3  0  6     4  2 10  3  0  1
 4  3  0  4  1  7     4  3  0  4  1  2
 4  4  1  5  2  8     4  4  1  5  2  3
 4  5  2  6  3  9     4  5  2  6  3  4
 4  6  3  7  4 10     4  6  3  7  4  5
 4  7  4  8  5  0     4  7  4  8  5  6
 4  8  5  9  6  1     4  8  5  9  6  7
 4  9  6 10  7  2     4  9  6 10  7  8
 4 10  7  0  8  3     4 10  7  0  8  9
 8  0  5  2  7  8     8  0  5  2  7  4
 8  1  6  3  8  9     8  1  6  3  8  5
 8  2  7  4  9 10     8  2  7  4  9  6
 8  3  8  5 10  0     8  3  8  5 10  7
 8  4  9  6  0  1     8  4  9  6  0  8
 8  5 10  7  1  2     8  5 10  7  1  9
 8  6  0  8  2  3     8  6  0  8  2 10
 8  7  1  9  3  4     8  7  1  9  3  0
 8  8  2 10  4  5     8  8  2 10  4  1
 8  9  3  0  5  6     8  9  3  0  5  2
 8 10  4  1  6  7     8 10  4  1  6  3
 9  0  7  5  1  9     9  0  7  5  1  8
 9  1  8  6  2 10     9  1  8  6  2  9
 9  2  9  7  3  0     9  2  9  7  3 10
 9  3 10  8  4  1     9  3 10  8  4  0
 9  4  0  9  5  2     9  4  0  9  5  1
 9  5  1 10  6  3     9  5  1 10  6  2
 9  6  2  0  7  4     9  6  2  0  7  3
 9  7  3  1  8  5     9  7  3  1  8  4
 9  8  4  2  9  6     9  8  4  2  9  5
 9  9  5  3 10  7     9  9  5  3 10  6
 9 10  6  4  0  8     9 10  6  4  0  7
10  0  9  8  6 10    10  0  9  8  6  1
10  1 10  9  7  0    10  1 10  9  7  2
10  2  0 10  8  1    10  2  0 10  8  3
10  3  1  0  9  2    10  3  1  0  9  4
10  4  2  1 10  3    10  4  2  1 10  5
10  5  3  2  0  4    10  5  3  2  0  6
10  6  4  3  1  5    10  6  4  3  1  7
10  7  5  4  2  6    10  7  5  4  2  8
10  8  6  5  3  7    10  8  6  5  3  9
10  9  7  6  4  8    10  9  7  6  4 10
10 10  8  7  5  9    10 10  8  7  5  0

Trade and trademate for volume 99 (permuting entire 9 rows)
 0  0  0  0  0  0     0  0  0  0  0  2
 0  1  1  1  1  1     0  1  1  1  1  3
 0  2  2  2  2  2     0  2  2  2  2  4
 0  3  3  3  3  3     0  3  3  3  3  5
 0  4  4  4  4  4     0  4  4  4  4  6
 0  5  5  5  5  5     0  5  5  5  5  7
 0  6  6  6  6  6     0  6  6  6  6  8
 0  7  7  7  7  7     0  7  7  7  7  9
 0  8  8  8  8  8     0  8  8  8  8 10
 0  9  9  9  9  9     0  9  9  9  9  0
 0 10 10 10 10 10     0 10 10 10 10  1
 1  0  2  3 10  1     1  0  2  3 10  9
 1  1  3  4  0  2     1  1  3  4  0 10
 1  2  4  5  1  3     1  2  4  5  1  0
 1  3  5  6  2  4     1  3  5  6  2  1
 1  4  6  7  3  5     1  4  6  7  3  2
 1  5  7  8  4  6     1  5  7  8  4  3
 1  6  8  9  5  7     1  6  8  9  5  4
 1  7  9 10  6  8     1  7  9 10  6  5
 1  8 10  0  7  9     1  8 10  0  7  6
 1  9  0  1  8 10     1  9  0  1  8  7
 1 10  1  2  9  0     1 10  1  2  9  8
 2  0  4  6  9  2     2  0  4  6  9  4
 2  1  5  7 10  3     2  1  5  7 10  5
 2  2  6  8  0  4     2  2  6  8  0  6
 2  3  7  9  1  5     2  3  7  9  1  7
 2  4  8 10  2  6     2  4  8 10  2  8
 2  5  9  0  3  7     2  5  9  0  3  9
 2  6 10  1  4  8     2  6 10  1  4 10
 2  7  0  2  5  9     2  7  0  2  5  0
 2  8  1  3  6 10     2  8  1  3  6  1
 2  9  2  4  7  0     2  9  2  4  7  2
 2 10  3  5  8  1     2 10  3  5  8  3
 3  0  6  9  8  3     3  0  6  9  8  1
 3  1  7 10  9  4     3  1  7 10  9  2
 3  2  8  0 10  5     3  2  8  0 10  3
 3  3  9  1  0  6     3  3  9  1  0  4
 3  4 10  2  1  7     3  4 10  2  1  5
 3  5  0  3  2  8     3  5  0  3  2  6
 3  6  1  4  3  9     3  6  1  4  3  7
 3  7  2  5  4 10     3  7  2  5  4  8
 3  8  3  6  5  0     3  8  3  6  5  9
 3  9  4  7  6  1     3  9  4  7  6 10
 3 10  5  8  7  2     3 10  5  8  7  0
 4  0  8  1  7  4     4  0  8  1  7  5
 4  1  9  2  8  5     4  1  9  2  8  6
 4  2 10  3  9  6     4  2 10  3  9  7
 4  3  0  4 10  7     4  3  0  4 10  8
 4  4  1  5  0  8     4  4  1  5  0  9
 4  5  2  6  1  9     4  5  2  6  1 10
 4  6  3  7  2 10     4  6  3  7  2  0
 4  7  4  8  3  0     4  7  4  8  3  1
 4  8  5  9  4  1     4  8  5  9  4  2
 4  9  6 10  5  2     4  9  6 10  5  3
 4 10  7  0  6  3     4 10  7  0  6  4
 5  0 10  4  6  5     5  0 10  4  6  0
 5  1  0  5  7  6     5  1  0  5  7  1
 5  2  1  6  8  7     5  2  1  6  8  2
 5  3  2  7  9  8     5  3  2  7  9  3
 5  4  3  8 10  9     5  4  3  8 10  4
 5  5  4  9  0 10     5  5  4  9  0  5
 5  6  5 10  1  0     5  6  5 10  1  6
 5  7  6  0  2  1     5  7  6  0  2  7
 5  8  7  1  3  2     5  8  7  1  3  8
 5  9  8  2  4  3     5  9  8  2  4  9
 5 10  9  3  5  4     5 10  9  3  5 10
 8  0  5  2  3  8     8  0  5  2  3  3
 8  1  6  3  4  9     8  1  6  3  4  4
 8  2  7  4  5 10     8  2  7  4  5  5
 8  3  8  5  6  0     8  3  8  5  6  6
 8  4  9  6  7  1     8  4  9  6  7  7
 8  5 10  7  8  2     8  5 10  7  8  8
 8  6  0  8  9  3     8  6  0  8  9  9
 8  7  1  9 10  4     8  7  1  9 10 10
 8  8  2 10  0  5     8  8  2 10  0  0
 8  9  3  0  1  6     8  9  3  0  1  1
 8 10  4  1  2  7     8 10  4  1  2  2
 9  0  7  5  2  9     9  0  7  5  2 10
 9  1  8  6  3 10     9  1  8  6  3  0
 9  2  9  7  4  0     9  2  9  7  4  1
 9  3 10  8  5  1     9  3 10  8  5  2
 9  4  0  9  6  2     9  4  0  9  6  3
 9  5  1 10  7  3     9  5  1 10  7  4
 9  6  2  0  8  4     9  6  2  0  8  5
 9  7  3  1  9  5     9  7  3  1  9  6
 9  8  4  2 10  6     9  8  4  2 10  7
 9  9  5  3  0  7     9  9  5  3  0  8
 9 10  6  4  1  8     9 10  6  4  1  9
10  0  9  8  1 10    10  0  9  8  1  8
10  1 10  9  2  0    10  1 10  9  2  9
10  2  0 10  3  1    10  2  0 10  3 10
10  3  1  0  4  2    10  3  1  0  4  0
10  4  2  1  5  3    10  4  2  1  5  1
10  5  3  2  6  4    10  5  3  2  6  2
10  6  4  3  7  5    10  6  4  3  7  3
10  7  5  4  8  6    10  7  5  4  8  4
10  8  6  5  9  7    10  8  6  5  9  5
10  9  7  6 10  8    10  9  7  6 10  6
10 10  8  7  0  9    10 10  8  7  0  7


==> anc/trades4MOLS13.txt <==
Trade and trademate for volume 78 (permuting entire 6 rows)
 0  0  0  0  0  0     0  0  0  0  0  1
 0  1  1  1  1  1     0  1  1  1  1  2
 0  2  2  2  2  2     0  2  2  2  2  3
 0  3  3  3  3  3     0  3  3  3  3  4
 0  4  4  4  4  4     0  4  4  4  4  5
 0  5  5  5  5  5     0  5  5  5  5  6
 0  6  6  6  6  6     0  6  6  6  6  7
 0  7  7  7  7  7     0  7  7  7  7  8
 0  8  8  8  8  8     0  8  8  8  8  9
 0  9  9  9  9  9     0  9  9  9  9 10
 0 10 10 10 10 10     0 10 10 10 10 11
 0 11 11 11 11 11     0 11 11 11 11 12
 0 12 12 12 12 12     0 12 12 12 12  0
 1  0  2  4  8  1     1  0  2  4  8  4
 1  1  3  5  9  2     1  1  3  5  9  5
 1  2  4  6 10  3     1  2  4  6 10  6
 1  3  5  7 11  4     1  3  5  7 11  7
 1  4  6  8 12  5     1  4  6  8 12  8
 1  5  7  9  0  6     1  5  7  9  0  9
 1  6  8 10  1  7     1  6  8 10  1 10
 1  7  9 11  2  8     1  7  9 11  2 11
 1  8 10 12  3  9     1  8 10 12  3 12
 1  9 11  0  4 10     1  9 11  0  4  0
 1 10 12  1  5 11     1 10 12  1  5  1
 1 11  0  2  6 12     1 11  0  2  6  2
 1 12  1  3  7  0     1 12  1  3  7  3
 4  0  8  3  6  4     4  0  8  3  6  0
 4  1  9  4  7  5     4  1  9  4  7  1
 4  2 10  5  8  6     4  2 10  5  8  2
 4  3 11  6  9  7     4  3 11  6  9  3
 4  4 12  7 10  8     4  4 12  7 10  4
 4  5  0  8 11  9     4  5  0  8 11  5
 4  6  1  9 12 10     4  6  1  9 12  6
 4  7  2 10  0 11     4  7  2 10  0  7
 4  8  3 11  1 12     4  8  3 11  1  8
 4  9  4 12  2  0     4  9  4 12  2  9
 4 10  5  0  3  1     4 10  5  0  3 10
 4 11  6  1  4  2     4 11  6  1  4 11
 4 12  7  2  5  3     4 12  7  2  5 12
 8  0  3  6 12  8     8  0  3  6 12 12
 8  1  4  7  0  9     8  1  4  7  0  0
 8  2  5  8  1 10     8  2  5  8  1  1
 8  3  6  9  2 11     8  3  6  9  2  2
 8  4  7 10  3 12     8  4  7 10  3  3
 8  5  8 11  4  0     8  5  8 11  4  4
 8  6  9 12  5  1     8  6  9 12  5  5
 8  7 10  0  6  2     8  7 10  0  6  6
 8  8 11  1  7  3     8  8 11  1  7  7
 8  9 12  2  8  4     8  9 12  2  8  8
 8 10  0  3  9  5     8 10  0  3  9  9
 8 11  1  4 10  6     8 11  1  4 10 10
 8 12  2  5 11  7     8 12  2  5 11 11
11  0  9  5 10 11    11  0  9  5 10  8
11  1 10  6 11 12    11  1 10  6 11  9
11  2 11  7 12  0    11  2 11  7 12 10
11  3 12  8  0  1    11  3 12  8  0 11
11  4  0  9  1  2    11  4  0  9  1 12
11  5  1 10  2  3    11  5  1 10  2  0
11  6  2 11  3  4    11  6  2 11  3  1
11  7  3 12  4  5    11  7  3 12  4  2
11  8  4  0  5  6    11  8  4  0  5  3
11  9  5  1  6  7    11  9  5  1  6  4
11 10  6  2  7  8    11 10  6  2  7  5
11 11  7  3  8  9    11 11  7  3  8  6
11 12  8  4  9 10    11 12  8  4  9  7
12  0 11  9  5 12    12  0 11  9  5 11
12  1 12 10  6  0    12  1 12 10  6 12
12  2  0 11  7  1    12  2  0 11  7  0
12  3  1 12  8  2    12  3  1 12  8  1
12  4  2  0  9  3    12  4  2  0  9  2
12  5  3  1 10  4    12  5  3  1 10  3
12  6  4  2 11  5    12  6  4  2 11  4
12  7  5  3 12  6    12  7  5  3 12  5
12  8  6  4  0  7    12  8  6  4  0  6
12  9  7  5  1  8    12  9  7  5  1  7
12 10  8  6  2  9    12 10  8  6  2  8
12 11  9  7  3 10    12 11  9  7  3  9
12 12 10  8  4 11    12 12 10  8  4 10

Trade and trademate for volume 143 (permuting entire 11 rows)
 0  0  0  0  0  0     0  0  0  0  0 12
 0  1  1  1  1  1     0  1  1  1  1  0
 0  2  2  2  2  2     0  2  2  2  2  1
 0  3  3  3  3  3     0  3  3  3  3  2
 0  4  4  4  4  4     0  4  4  4  4  3
 0  5  5  5  5  5     0  5  5  5  5  4
 0  6  6  6  6  6     0  6  6  6  6  5
 0  7  7  7  7  7     0  7  7  7  7  6
 0  8  8  8  8  8     0  8  8  8  8  7
 0  9  9  9  9  9     0  9  9  9  9  8
 0 10 10 10 10 10     0 10 10 10 10  9
 0 11 11 11 11 11     0 11 11 11 11 10
 0 12 12 12 12 12     0 12 12 12 12 11
 1  0  2  3  4  1     1  0  2  3  4 11
 1  1  3  4  5  2     1  1  3  4  5 12
 1  2  4  5  6  3     1  2  4  5  6  0
 1  3  5  6  7  4     1  3  5  6  7  1
 1  4  6  7  8  5     1  4  6  7  8  2
 1  5  7  8  9  6     1  5  7  8  9  3
 1  6  8  9 10  7     1  6  8  9 10  4
 1  7  9 10 11  8     1  7  9 10 11  5
 1  8 10 11 12  9     1  8 10 11 12  6
 1  9 11 12  0 10     1  9 11 12  0  7
 1 10 12  0  1 11     1 10 12  0  1  8
 1 11  0  1  2 12     1 11  0  1  2  9
 1 12  1  2  3  0     1 12  1  2  3 10
 2  0  4  6  8  2     2  0  4  6  8  8
 2  1  5  7  9  3     2  1  5  7  9  9
 2  2  6  8 10  4     2  2  6  8 10 10
 2  3  7  9 11  5     2  3  7  9 11 11
 2  4  8 10 12  6     2  4  8 10 12 12
 2  5  9 11  0  7     2  5  9 11  0  0
 2  6 10 12  1  8     2  6 10 12  1  1
 2  7 11  0  2  9     2  7 11  0  2  2
 2  8 12  1  3 10     2  8 12  1  3  3
 2  9  0  2  4 11     2  9  0  2  4  4
 2 10  1  3  5 12     2 10  1  3  5  5
 2 11  2  4  6  0     2 11  2  4  6  6
 2 12  3  5  7  1     2 12  3  5  7  7
 3  0  6  9 12  3     3  0  6  9 12  0
 3  1  7 10  0  4     3  1  7 10  0  1
 3  2  8 11  1  5     3  2  8 11  1  2
 3  3  9 12  2  6     3  3  9 12  2  3
 3  4 10  0  3  7     3  4 10  0  3  4
 3  5 11  1  4  8     3  5 11  1  4  5
 3  6 12  2  5  9     3  6 12  2  5  6
 3  7  0  3  6 10     3  7  0  3  6  7
 3  8  1  4  7 11     3  8  1  4  7  8
 3  9  2  5  8 12     3  9  2  5  8  9
 3 10  3  6  9  0     3 10  3  6  9 10
 3 11  4  7 10  1     3 11  4  7 10 11
 3 12  5  8 11  2     3 12  5  8 11 12
 4  0  8 12  3  4     4  0  8 12  3  9
 4  1  9  0  4  5     4  1  9  0  4 10
 4  2 10  1  5  6     4  2 10  1  5 11
 4  3 11  2  6  7     4  3 11  2  6 12
 4  4 12  3  7  8     4  4 12  3  7  0
 4  5  0  4  8  9     4  5  0  4  8  1
 4  6  1  5  9 10     4  6  1  5  9  2
 4  7  2  6 10 11     4  7  2  6 10  3
 4  8  3  7 11 12     4  8  3  7 11  4
 4  9  4  8 12  0     4  9  4  8 12  5
 4 10  5  9  0  1     4 10  5  9  0  6
 4 11  6 10  1  2     4 11  6 10  1  7
 4 12  7 11  2  3     4 12  7 11  2  8
 6  0 12  5 11  6     6  0 12  5 11  1
 6  1  0  6 12  7     6  1  0  6 12  2
 6  2  1  7  0  8     6  2  1  7  0  3
 6  3  2  8  1  9     6  3  2  8  1  4
 6  4  3  9  2 10     6  4  3  9  2  5
 6  5  4 10  3 11     6  5  4 10  3  6
 6  6  5 11  4 12     6  6  5 11  4  7
 6  7  6 12  5  0     6  7  6 12  5  8
 6  8  7  0  6  1     6  8  7  0  6  9
 6  9  8  1  7  2     6  9  8  1  7 10
 6 10  9  2  8  3     6 10  9  2  8 11
 6 11 10  3  9  4     6 11 10  3  9 12
 6 12 11  4 10  5     6 12 11  4 10  0
 7  0  1  8  2  7     7  0  1  8  2  6
 7  1  2  9  3  8     7  1  2  9  3  7
 7  2  3 10  4  9     7  2  3 10  4  8
 7  3  4 11  5 10     7  3  4 11  5  9
 7  4  5 12  6 11     7  4  5 12  6 10
 7  5  6  0  7 12     7  5  6  0  7 11
 7  6  7  1  8  0     7  6  7  1  8 12
 7  7  8  2  9  1     7  7  8  2  9  0
 7  8  9  3 10  2     7  8  9  3 10  1
 7  9 10  4 11  3     7  9 10  4 11  2
 7 10 11  5 12  4     7 10 11  5 12  3
 7 11 12  6  0  5     7 11 12  6  0  4
 7 12  0  7  1  6     7 12  0  7  1  5
 8  0  3 11  6  8     8  0  3 11  6  3
 8  1  4 12  7  9     8  1  4 12  7  4
 8  2  5  0  8 10     8  2  5  0  8  5
 8  3  6  1  9 11     8  3  6  1  9  6
 8  4  7  2 10 12     8  4  7  2 10  7
 8  5  8  3 11  0     8  5  8  3 11  8
 8  6  9  4 12  1     8  6  9  4 12  9
 8  7 10  5  0  2     8  7 10  5  0 10
 8  8 11  6  1  3     8  8 11  6  1 11
 8  9 12  7  2  4     8  9 12  7  2 12
 8 10  0  8  3  5     8 10  0  8  3  0
 8 11  1  9  4  6     8 11  1  9  4  1
 8 12  2 10  5  7     8 12  2 10  5  2
 9  0  5  1 10  9     9  0  5  1 10  2
 9  1  6  2 11 10     9  1  6  2 11  3
 9  2  7  3 12 11     9  2  7  3 12  4
 9  3  8  4  0 12     9  3  8  4  0  5
 9  4  9  5  1  0     9  4  9  5  1  6
 9  5 10  6  2  1     9  5 10  6  2  7
 9  6 11  7  3  2     9  6 11  7  3  8
 9  7 12  8  4  3     9  7 12  8  4  9
 9  8  0  9  5  4     9  8  0  9  5 10
 9  9  1 10  6  5     9  9  1 10  6 11
 9 10  2 11  7  6     9 10  2 11  7 12
 9 11  3 12  8  7     9 11  3 12  8  0
 9 12  4  0  9  8     9 12  4  0  9  1
11  0  9  7  5 11    11  0  9  7  5  7
11  1 10  8  6 12    11  1 10  8  6  8
11  2 11  9  7  0    11  2 11  9  7  9
11  3 12 10  8  1    11  3 12 10  8 10
11  4  0 11  9  2    11  4  0 11  9 11
11  5  1 12 10  3    11  5  1 12 10 12
11  6  2  0 11  4    11  6  2  0 11  0
11  7  3  1 12  5    11  7  3  1 12  1
11  8  4  2  0  6    11  8  4  2  0  2
11  9  5  3  1  7    11  9  5  3  1  3
11 10  6  4  2  8    11 10  6  4  2  4
11 11  7  5  3  9    11 11  7  5  3  5
11 12  8  6  4 10    11 12  8  6  4  6
12  0 11 10  9 12    12  0 11 10  9  4
12  1 12 11 10  0    12  1 12 11 10  5
12  2  0 12 11  1    12  2  0 12 11  6
12  3  1  0 12  2    12  3  1  0 12  7
12  4  2  1  0  3    12  4  2  1  0  8
12  5  3  2  1  4    12  5  3  2  1  9
12  6  4  3  2  5    12  6  4  3  2 10
12  7  5  4  3  6    12  7  5  4  3 11
12  8  6  5  4  7    12  8  6  5  4 12
12  9  7  6  5  8    12  9  7  6  5  0
12 10  8  7  6  9    12 10  8  7  6  1
12 11  9  8  7 10    12 11  9  8  7  2
12 12 10  9  8 11    12 12 10  9  8  3




==> anc/trades5MOLS13.txt <==
Trade and trademate for volume 78 (permuting entire 6 rows)
 0  0  0  0  0  0  0     0  0  0  0  0  0  1
 0  1  1  1  1  1  1     0  1  1  1  1  1  2
 0  2  2  2  2  2  2     0  2  2  2  2  2  3
 0  3  3  3  3  3  3     0  3  3  3  3  3  4
 0  4  4  4  4  4  4     0  4  4  4  4  4  5
 0  5  5  5  5  5  5     0  5  5  5  5  5  6
 0  6  6  6  6  6  6     0  6  6  6  6  6  7
 0  7  7  7  7  7  7     0  7  7  7  7  7  8
 0  8  8  8  8  8  8     0  8  8  8  8  8  9
 0  9  9  9  9  9  9     0  9  9  9  9  9 10
 0 10 10 10 10 10 10     0 10 10 10 10 10 11
 0 11 11 11 11 11 11     0 11 11 11 11 11 12
 0 12 12 12 12 12 12     0 12 12 12 12 12  0
 1  0  2  4  8  9  1     1  0  2  4  8  9  4
 1  1  3  5  9 10  2     1  1  3  5  9 10  5
 1  2  4  6 10 11  3     1  2  4  6 10 11  6
 1  3  5  7 11 12  4     1  3  5  7 11 12  7
 1  4  6  8 12  0  5     1  4  6  8 12  0  8
 1  5  7  9  0  1  6     1  5  7  9  0  1  9
 1  6  8 10  1  2  7     1  6  8 10  1  2 10
 1  7  9 11  2  3  8     1  7  9 11  2  3 11
 1  8 10 12  3  4  9     1  8 10 12  3  4 12
 1  9 11  0  4  5 10     1  9 11  0  4  5  0
 1 10 12  1  5  6 11     1 10 12  1  5  6  1
 1 11  0  2  6  7 12     1 11  0  2  6  7  2
 1 12  1  3  7  8  0     1 12  1  3  7  8  3
 4  0  8  3  6 10  4     4  0  8  3  6 10  0
 4  1  9  4  7 11  5     4  1  9  4  7 11  1
 4  2 10  5  8 12  6     4  2 10  5  8 12  2
 4  3 11  6  9  0  7     4  3 11  6  9  0  3
 4  4 12  7 10  1  8     4  4 12  7 10  1  4
 4  5  0  8 11  2  9     4  5  0  8 11  2  5
 4  6  1  9 12  3 10     4  6  1  9 12  3  6
 4  7  2 10  0  4 11     4  7  2 10  0  4  7
 4  8  3 11  1  5 12     4  8  3 11  1  5  8
 4  9  4 12  2  6  0     4  9  4 12  2  6  9
 4 10  5  0  3  7  1     4 10  5  0  3  7 10
 4 11  6  1  4  8  2     4 11  6  1  4  8 11
 4 12  7  2  5  9  3     4 12  7  2  5  9 12
 8  0  3  6 12  7  8     8  0  3  6 12  7 12
 8  1  4  7  0  8  9     8  1  4  7  0  8  0
 8  2  5  8  1  9 10     8  2  5  8  1  9  1
 8  3  6  9  2 10 11     8  3  6  9  2 10  2
 8  4  7 10  3 11 12     8  4  7 10  3 11  3
 8  5  8 11  4 12  0     8  5  8 11  4 12  4
 8  6  9 12  5  0  1     8  6  9 12  5  0  5
 8  7 10  0  6  1  2     8  7 10  0  6  1  6
 8  8 11  1  7  2  3     8  8 11  1  7  2  7
 8  9 12  2  8  3  4     8  9 12  2  8  3  8
 8 10  0  3  9  4  5     8 10  0  3  9  4  9
 8 11  1  4 10  5  6     8 11  1  4 10  5 10
 8 12  2  5 11  6  7     8 12  2  5 11  6 11
11  0  9  5 10  8 11    11  0  9  5 10  8  8
11  1 10  6 11  9 12    11  1 10  6 11  9  9
11  2 11  7 12 10  0    11  2 11  7 12 10 10
11  3 12  8  0 11  1    11  3 12  8  0 11 11
11  4  0  9  1 12  2    11  4  0  9  1 12 12
11  5  1 10  2  0  3    11  5  1 10  2  0  0
11  6  2 11  3  1  4    11  6  2 11  3  1  1
11  7  3 12  4  2  5    11  7  3 12  4  2  2
11  8  4  0  5  3  6    11  8  4  0  5  3  3
11  9  5  1  6  4  7    11  9  5  1  6  4  4
11 10  6  2  7  5  8    11 10  6  2  7  5  5
11 11  7  3  8  6  9    11 11  7  3  8  6  6
11 12  8  4  9  7 10    11 12  8  4  9  7  7
12  0 11  9  5  4 12    12  0 11  9  5  4 11
12  1 12 10  6  5  0    12  1 12 10  6  5 12
12  2  0 11  7  6  1    12  2  0 11  7  6  0
12  3  1 12  8  7  2    12  3  1 12  8  7  1
12  4  2  0  9  8  3    12  4  2  0  9  8  2
12  5  3  1 10  9  4    12  5  3  1 10  9  3
12  6  4  2 11 10  5    12  6  4  2 11 10  4
12  7  5  3 12 11  6    12  7  5  3 12 11  5
12  8  6  4  0 12  7    12  8  6  4  0 12  6
12  9  7  5  1  0  8    12  9  7  5  1  0  7
12 10  8  6  2  1  9    12 10  8  6  2  1  8
12 11  9  7  3  2 10    12 11  9  7  3  2  9
12 12 10  8  4  3 11    12 12 10  8  4  3 10

Trade and trademate for volume 143 (permuting entire 11 rows)
 0  0  0  0  0  0  0     0  0  0  0  0  0 12
 0  1  1  1  1  1  1     0  1  1  1  1  1  0
 0  2  2  2  2  2  2     0  2  2  2  2  2  1
 0  3  3  3  3  3  3     0  3  3  3  3  3  2
 0  4  4  4  4  4  4     0  4  4  4  4  4  3
 0  5  5  5  5  5  5     0  5  5  5  5  5  4
 0  6  6  6  6  6  6     0  6  6  6  6  6  5
 0  7  7  7  7  7  7     0  7  7  7  7  7  6
 0  8  8  8  8  8  8     0  8  8  8  8  8  7
 0  9  9  9  9  9  9     0  9  9  9  9  9  8
 0 10 10 10 10 10 10     0 10 10 10 10 10  9
 0 11 11 11 11 11 11     0 11 11 11 11 11 10
 0 12 12 12 12 12 12     0 12 12 12 12 12 11
 1  0  2  3  4  6  1     1  0  2  3  4  6 11
 1  1  3  4  5  7  2     1  1  3  4  5  7 12
 1  2  4  5  6  8  3     1  2  4  5  6  8  0
 1  3  5  6  7  9  4     1  3  5  6  7  9  1
 1  4  6  7  8 10  5     1  4  6  7  8 10  2
 1  5  7  8  9 11  6     1  5  7  8  9 11  3
 1  6  8  9 10 12  7     1  6  8  9 10 12  4
 1  7  9 10 11  0  8     1  7  9 10 11  0  5
 1  8 10 11 12  1  9     1  8 10 11 12  1  6
 1  9 11 12  0  2 10     1  9 11 12  0  2  7
 1 10 12  0  1  3 11     1 10 12  0  1  3  8
 1 11  0  1  2  4 12     1 11  0  1  2  4  9
 1 12  1  2  3  5  0     1 12  1  2  3  5 10
 2  0  4  6  8 12  2     2  0  4  6  8 12  8
 2  1  5  7  9  0  3     2  1  5  7  9  0  9
 2  2  6  8 10  1  4     2  2  6  8 10  1 10
 2  3  7  9 11  2  5     2  3  7  9 11  2 11
 2  4  8 10 12  3  6     2  4  8 10 12  3 12
 2  5  9 11  0  4  7     2  5  9 11  0  4  0
 2  6 10 12  1  5  8     2  6 10 12  1  5  1
 2  7 11  0  2  6  9     2  7 11  0  2  6  2
 2  8 12  1  3  7 10     2  8 12  1  3  7  3
 2  9  0  2  4  8 11     2  9  0  2  4  8  4
 2 10  1  3  5  9 12     2 10  1  3  5  9  5
 2 11  2  4  6 10  0     2 11  2  4  6 10  6
 2 12  3  5  7 11  1     2 12  3  5  7 11  7
 3  0  6  9 12  5  3     3  0  6  9 12  5  0
 3  1  7 10  0  6  4     3  1  7 10  0  6  1
 3  2  8 11  1  7  5     3  2  8 11  1  7  2
 3  3  9 12  2  8  6     3  3  9 12  2  8  3
 3  4 10  0  3  9  7     3  4 10  0  3  9  4
 3  5 11  1  4 10  8     3  5 11  1  4 10  5
 3  6 12  2  5 11  9     3  6 12  2  5 11  6
 3  7  0  3  6 12 10     3  7  0  3  6 12  7
 3  8  1  4  7  0 11     3  8  1  4  7  0  8
 3  9  2  5  8  1 12     3  9  2  5  8  1  9
 3 10  3  6  9  2  0     3 10  3  6  9  2 10
 3 11  4  7 10  3  1     3 11  4  7 10  3 11
 3 12  5  8 11  4  2     3 12  5  8 11  4 12
 4  0  8 12  3 11  4     4  0  8 12  3 11  9
 4  1  9  0  4 12  5     4  1  9  0  4 12 10
 4  2 10  1  5  0  6     4  2 10  1  5  0 11
 4  3 11  2  6  1  7     4  3 11  2  6  1 12
 4  4 12  3  7  2  8     4  4 12  3  7  2  0
 4  5  0  4  8  3  9     4  5  0  4  8  3  1
 4  6  1  5  9  4 10     4  6  1  5  9  4  2
 4  7  2  6 10  5 11     4  7  2  6 10  5  3
 4  8  3  7 11  6 12     4  8  3  7 11  6  4
 4  9  4  8 12  7  0     4  9  4  8 12  7  5
 4 10  5  9  0  8  1     4 10  5  9  0  8  6
 4 11  6 10  1  9  2     4 11  6 10  1  9  7
 4 12  7 11  2 10  3     4 12  7 11  2 10  8
 6  0 12  5 11 10  6     6  0 12  5 11 10  1
 6  1  0  6 12 11  7     6  1  0  6 12 11  2
 6  2  1  7  0 12  8     6  2  1  7  0 12  3
 6  3  2  8  1  0  9     6  3  2  8  1  0  4
 6  4  3  9  2  1 10     6  4  3  9  2  1  5
 6  5  4 10  3  2 11     6  5  4 10  3  2  6
 6  6  5 11  4  3 12     6  6  5 11  4  3  7
 6  7  6 12  5  4  0     6  7  6 12  5  4  8
 6  8  7  0  6  5  1     6  8  7  0  6  5  9
 6  9  8  1  7  6  2     6  9  8  1  7  6 10
 6 10  9  2  8  7  3     6 10  9  2  8  7 11
 6 11 10  3  9  8  4     6 11 10  3  9  8 12
 6 12 11  4 10  9  5     6 12 11  4 10  9  0
 7  0  1  8  2  3  7     7  0  1  8  2  3  6
 7  1  2  9  3  4  8     7  1  2  9  3  4  7
 7  2  3 10  4  5  9     7  2  3 10  4  5  8
 7  3  4 11  5  6 10     7  3  4 11  5  6  9
 7  4  5 12  6  7 11     7  4  5 12  6  7 10
 7  5  6  0  7  8 12     7  5  6  0  7  8 11
 7  6  7  1  8  9  0     7  6  7  1  8  9 12
 7  7  8  2  9 10  1     7  7  8  2  9 10  0
 7  8  9  3 10 11  2     7  8  9  3 10 11  1
 7  9 10  4 11 12  3     7  9 10  4 11 12  2
 7 10 11  5 12  0  4     7 10 11  5 12  0  3
 7 11 12  6  0  1  5     7 11 12  6  0  1  4
 7 12  0  7  1  2  6     7 12  0  7  1  2  5
 8  0  3 11  6  9  8     8  0  3 11  6  9  3
 8  1  4 12  7 10  9     8  1  4 12  7 10  4
 8  2  5  0  8 11 10     8  2  5  0  8 11  5
 8  3  6  1  9 12 11     8  3  6  1  9 12  6
 8  4  7  2 10  0 12     8  4  7  2 10  0  7
 8  5  8  3 11  1  0     8  5  8  3 11  1  8
 8  6  9  4 12  2  1     8  6  9  4 12  2  9
 8  7 10  5  0  3  2     8  7 10  5  0  3 10
 8  8 11  6  1  4  3     8  8 11  6  1  4 11
 8  9 12  7  2  5  4     8  9 12  7  2  5 12
 8 10  0  8  3  6  5     8 10  0  8  3  6  0
 8 11  1  9  4  7  6     8 11  1  9  4  7  1
 8 12  2 10  5  8  7     8 12  2 10  5  8  2
 9  0  5  1 10  2  9     9  0  5  1 10  2  2
 9  1  6  2 11  3 10     9  1  6  2 11  3  3
 9  2  7  3 12  4 11     9  2  7  3 12  4  4
 9  3  8  4  0  5 12     9  3  8  4  0  5  5
 9  4  9  5  1  6  0     9  4  9  5  1  6  6
 9  5 10  6  2  7  1     9  5 10  6  2  7  7
 9  6 11  7  3  8  2     9  6 11  7  3  8  8
 9  7 12  8  4  9  3     9  7 12  8  4  9  9
 9  8  0  9  5 10  4     9  8  0  9  5 10 10
 9  9  1 10  6 11  5     9  9  1 10  6 11 11
 9 10  2 11  7 12  6     9 10  2 11  7 12 12
 9 11  3 12  8  0  7     9 11  3 12  8  0  0
 9 12  4  0  9  1  8     9 12  4  0  9  1  1
11  0  9  7  5  1 11    11  0  9  7  5  1  7
11  1 10  8  6  2 12    11  1 10  8  6  2  8
11  2 11  9  7  3  0    11  2 11  9  7  3  9
11  3 12 10  8  4  1    11  3 12 10  8  4 10
11  4  0 11  9  5  2    11  4  0 11  9  5 11
11  5  1 12 10  6  3    11  5  1 12 10  6 12
11  6  2  0 11  7  4    11  6  2  0 11  7  0
11  7  3  1 12  8  5    11  7  3  1 12  8  1
11  8  4  2  0  9  6    11  8  4  2  0  9  2
11  9  5  3  1 10  7    11  9  5  3  1 10  3
11 10  6  4  2 11  8    11 10  6  4  2 11  4
11 11  7  5  3 12  9    11 11  7  5  3 12  5
11 12  8  6  4  0 10    11 12  8  6  4  0  6
12  0 11 10  9  7 12    12  0 11 10  9  7  4
12  1 12 11 10  8  0    12  1 12 11 10  8  5
12  2  0 12 11  9  1    12  2  0 12 11  9  6
12  3  1  0 12 10  2    12  3  1  0 12 10  7
12  4  2  1  0 11  3    12  4  2  1  0 11  8
12  5  3  2  1 12  4    12  5  3  2  1 12  9
12  6  4  3  2  0  5    12  6  4  3  2  0 10
12  7  5  4  3  1  6    12  7  5  4  3  1 11
12  8  6  5  4  2  7    12  8  6  5  4  2 12
12  9  7  6  5  3  8    12  9  7  6  5  3  0
12 10  8  7  6  4  9    12 10  8  7  6  4  1
12 11  9  8  7  5 10    12 11  9  8  7  5  2
12 12 10  9  8  6 11    12 12 10  9  8  6  3



==> anc/tradesB11.txt <==
Trade and trademate for volume 0

Trade and trademate for volume 22
 0  2  2  2       0  2  2  6
 0  6  6  6       0  6  6  2
 1  1  3  2       1  1  3  6
 1  5  7  6       1  5  7  2
 2  0  4  2       2  0  4  6
 2  4  8  6       2  4  8  2
 3  3  9  6       3  3  9  2
 3 10  5  2       3 10  5  6
 4  2 10  6       4  2 10  2
 4  9  6  2       4  9  6  6
 5  1  0  6       5  1  0  2
 5  8  7  2       5  8  7  6
 6  0  1  6       6  0  1  2
 6  7  8  2       6  7  8  6
 7  6  9  2       7  6  9  6
 7 10  2  6       7 10  2  2
 8  5 10  2       8  5 10  6
 8  9  3  6       8  9  3  2
 9  4  0  2       9  4  0  6
 9  8  4  6       9  8  4  2
10  3  1  2      10  3  1  6
10  7  5  6      10  7  5  2

Trade and trademate for volume 33
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  9
 0  9  9  9       0  9  9  6
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  9
 1  8 10  9       1  8 10  6
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  6
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  9
 3  6  1  9       3  6  1  6
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  9
 4  5  2  9       4  5  2  6
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  9
 5  4  3  9       5  4  3  6
 6  0  1  6       6  0  1  7
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  6
 7  0  3  7       7  0  3  9
 7  2  5  9       7  2  5  6
 7 10  2  6       7 10  2  7
 8  1  6  9       8  1  6  6
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  6
 9  8  4  6       9  8  4  7
 9  9  5  7       9  9  5  9
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  9
10 10  8  9      10 10  8  6

Trade and trademate for volume 36
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  9
 0  9  9  9       0  9  9  4
 1  0  2  1       1  0  2  9
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  8 10  9       1  8 10  7
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  6
 2 10  3  1       2 10  3  7
 3  1  7  4       3  1  7  6
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10  4
 3  9  4  1       3  9  4  7
 4  2 10  6       4  2 10  9
 4  5  2  9       4  5  2  6
 5  1  0  6       5  1  0  4
 5 10  9  4       5 10  9  6
 6  6  7  1       6  6  7  4
 6  9 10  4       6  9 10  1
 7  0  3  7       7  0  3  1
 7  2  5  9       7  2  5  6
 7  5  8  1       7  5  8  7
 7  8  0  4       7  8  0  9
 7 10  2  6       7 10  2  4
 8  4  9  1       8  4  9  7
 8 10  4  7       8 10  4  1
 9  0  7  9       9  0  7  7
 9  3 10  1       9  3 10  6
 9  6  2  4       9  6  2  1
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  9
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  6

Trade and trademate for volume 37
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  8
 0  8  8  8       0  8  8  0
 1  0  2  1       1  0  2 10
 1  7  9  8       1  7  9  1
 1  9  0 10       1  9  0  8
 2  7  0  9       2  7  0 10
 2  8  1 10       2  8  1  1
 2 10  3  1       2 10  3  9
 3  5  0  8       3  5  0  0
 3  6  1  9       3  6  1 10
 3  7  2 10       3  7  2  9
 3  8  3  0       3  8  3  8
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  1
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4  8
 4  8  5  1       4  8  5 10
 5  4  3  9       5  4  3  1
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  0
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  0
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  9
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5  1
 7  5  8  1       7  5  8  8
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  1
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9 10
10  0  9 10      10  0  9  8
10  2  0  1      10  2  0  9
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  1

Trade and trademate for volume 38
 0  0  0  0       0  0  0 10
 0  1  1  1       0  1  1  6
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  5
 0 10 10 10       0 10 10  0
 1  4  6  5       1  4  6 10
 1  5  7  6       1  5  7  0
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1  5
 2  8  1 10       2  8  1  1
 2 10  3  1       2 10  3 10
 3  2  8  5       3  2  8  1
 3  9  4  1       3  9  4  5
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  5
 4  6  3 10       4  6  3  6
 4  8  5  1       4  8  5 10
 5  0 10  5       5  0 10  6
 5  1  0  6       5  1  0  5
 6  0  1  6       6  0  1  0
 6  4  5 10       6  4  5  5
 6  5  6  0       6  5  6  6
 6  6  7  1       6  6  7 10
 6 10  0  5       6 10  0  1
 7  3  6 10       7  3  6  0
 7  4  7  0       7  4  7  1
 7  5  8  1       7  5  8  5
 7  9  1  5       7  9  1 10
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8 10
 8  4  9  1       8  4  9  0
 8  9  3  6       8  9  3  1
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9 10
10  0  9 10      10  0  9  5
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  0
10  6  4  5      10  6  4  1

Trade and trademate for volume 39
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  7
 0  7  7  7       0  7  7  3
 0 10 10 10       0 10 10  2
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  7
 1  6  8  7       1  6  8  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  2
 2  5  9  7       2  5  9 10
 2  8  1 10       2  8  1  7
 3  0  6  3       3  0  6  7
 3  3  9  6       3  3  9  3
 3  4 10  7       3  4 10 10
 3  7  2 10       3  7  2  2
 3 10  5  2       3 10  5  6
 4  2 10  6       4  2 10  3
 4  3  0  7       4  3  0  6
 4 10  7  3       4 10  7  7
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  6
 5  5  4 10       5  5  4  2
 5  8  7  2       5  8  7 10
 6  0  1  6       6  0  1 10
 6  1  2  7       6  1  2  6
 6  4  5 10       6  4  5  3
 6  7  8  2       6  7  8  7
 6  8  9  3       6  8  9  2
 7  0  3  7       7  0  3  2
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10  6
 7 10  2  6       7 10  2  3
 8  2  7 10       8  2  7  2
 8  5 10  2       8  5 10  7
 8 10  4  7       8 10  4 10
10  0  9 10      10  0  9  6
10  4  2  3      10  4  2  7
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  3

Trade and trademate for volume 40
 0  4  4  4       0  4  4  6
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  5
 0  8  8  8       0  8  8  4
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  5
 2  5  9  7       2  5  9  4
 2  6 10  8       2  6 10  6
 3  2  8  5       3  2  8  8
 3  5  0  8       3  5  0  5
 4  0  8  4       4  0  8  6
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  5
 4  3  0  7       4  3  0  4
 5  0 10  5       5  0 10  8
 5  2  1  7       5  2  1  4
 5  3  2  8       5  3  2  7
 5 10  9  4       5 10  9  5
 6  0  1  6       6  0  1  5
 6  1  2  7       6  1  2  8
 6  2  3  8       6  2  3  6
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  5
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  7
 8  0  5  8       8  0  5  7
 8  7  1  4       8  7  1  6
 8  9  3  6       8  9  3  8
 8 10  4  7       8 10  4  4
 9  8  4  6       9  8  4  7
 9  9  5  7       9  9  5  6
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4  8
10  7  5  6      10  7  5  4
10  8  6  7      10  8  6  6
10  9  7  8      10  9  7  5

Trade and trademate for volume 41
 0  1  1  1       0  1  1  5
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  6
 1  0  2  1       1  0  2  6
 1  5  7  6       1  5  7  1
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  0
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3  6
 3  2  8  5       3  2  8  6
 3  3  9  6       3  3  9  5
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0  6
 4  7  4  0       4  7  4  7
 4  8  5  1       4  8  5  5
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  1
 5  6  5  0       5  6  5  6
 5  7  6  1       5  7  6  0
 6  0  1  6       6  0  1  7
 6  1  2  7       6  1  2  0
 6  5  6  0       6  5  6  6
 6  6  7  1       6  6  7  5
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  1
 7  5  8  1       7  5  8  5
 7  9  1  5       7  9  1  6
 7 10  2  6       7 10  2  7
 8  4  9  1       8  4  9  6
 8  8  2  5       8  8  2  1
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  5
 9  2  9  0       9  2  9  7
 9  9  5  7       9  9  5  0
10  1 10  0      10  1 10  6
10  2  0  1      10  2  0  5
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  1

Trade and trademate for volume 42
 0  2  2  2       0  2  2 10
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  2
 0  7  7  7       0  7  7  4
 0 10 10 10       0 10 10  7
 1  4  6  5       1  4  6 10
 1  6  8  7       1  6  8  5
 1  9  0 10       1  9  0  7
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7 10
 2  8  1 10       2  8  1  4
 3  1  7  4       3  1  7  7
 3  2  8  5       3  2  8  4
 3  4 10  7       3  4 10  2
 3  7  2 10       3  7  2  5
 3 10  5  2       3 10  5 10
 4  0  8  4       4  0  8  7
 4  3  0  7       4  3  0  2
 4  9  6  2       4  9  6  4
 5  0 10  5       5  0 10  4
 5  8  7  2       5  8  7  5
 5 10  9  4       5 10  9  2
 6  1  2  7       6  1  2  4
 6  4  5 10       6  4  5  7
 6  9 10  4       6  9 10 10
 7  0  3  7       7  0  3  5
 7  3  6 10       7  3  6  7
 7  6  9  2       7  6  9  4
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  2
 8  2  7 10       8  2  7  2
 8  5 10  2       8  5 10  5
 8  7  1  4       8  7  1 10
 8  8  2  5       8  8  2  7
 8 10  4  7       8 10  4  4
 9  4  0  2       9  4  0  4
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  5
10  3  1  2      10  3  1  5
10  6  4  5      10  6  4  7
10  8  6  7      10  8  6  2

Trade and trademate for volume 43
 0  4  4  4       0  4  4  8
 0  8  8  8       0  8  8  4
 1  0  2  1       1  0  2  9
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  4
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10  1
 2  2  6  4       2  2  6  8
 2  3  7  5       2  3  7  1
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  4
 2 10  3  1       2 10  3  5
 3  1  7  4       3  1  7  9
 3  6  1  9       3  6  1  4
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9  8
 4  4  1  8       4  4  1  5
 4  5  2  9       4  5  2  4
 4  8  5  1       4  8  5  9
 5  0 10  5       5  0 10  8
 5  3  2  8       5  3  2  5
 6  2  3  8       6  2  3  4
 6  6  7  1       6  6  7  8
 6  9 10  4       6  9 10  5
 6 10  0  5       6 10  0  1
 7  1  4  8       7  1  4  4
 7  2  5  9       7  2  5  1
 7  5  8  1       7  5  8  9
 7  8  0  4       7  8  0  5
 7  9  1  5       7  9  1  8
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  5
 8  7  1  4       8  7  1  9
 8  8  2  5       8  8  2  8
 9  0  7  9       9  0  7  5
 9  3 10  1       9  3 10  4
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  8
 9 10  6  8       9 10  6  9
10  2  0  1      10  2  0  9
10  5  3  4      10  5  3  1
10  9  7  8      10  9  7  4
10 10  8  9      10 10  8  8

Trade and trademate for volume 44
 0  0  0  0       0  0  0  6
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6  4
 0  8  8  8       0  8  8  0
 1  3  5  4       1  3  5  8
 1  5  7  6       1  5  7  4
 1  7  9  8       1  7  9  0
 1 10  1  0       1 10  1  6
 2  2  6  4       2  2  6  8
 2  4  8  6       2  4  8  4
 2  6 10  8       2  6 10  0
 2  9  2  0       2  9  2  6
 3  1  7  4       3  1  7  8
 3  3  9  6       3  3  9  4
 3  5  0  8       3  5  0  0
 3  8  3  0       3  8  3  6
 4  0  8  4       4  0  8  8
 4  2 10  6       4  2 10  4
 4  4  1  8       4  4  1  0
 4  7  4  0       4  7  4  6
 5  1  0  6       5  1  0  4
 5  3  2  8       5  3  2  0
 5  6  5  0       5  6  5  6
 5 10  9  4       5 10  9  8
 6  0  1  6       6  0  1  4
 6  2  3  8       6  2  3  0
 6  5  6  0       6  5  6  6
 6  9 10  4       6  9 10  8
 7  1  4  8       7  1  4  0
 7  4  7  0       7  4  7  6
 7  8  0  4       7  8  0  8
 7 10  2  6       7 10  2  4
 8  0  5  8       8  0  5  0
 8  3  8  0       8  3  8  6
 8  7  1  4       8  7  1  8
 8  9  3  6       8  9  3  4
 9  2  9  0       9  2  9  6
 9  6  2  4       9  6  2  8
 9  8  4  6       9  8  4  4
 9 10  6  8       9 10  6  0
10  1 10  0      10  1 10  6
10  5  3  4      10  5  3  8
10  7  5  6      10  7  5  4
10  9  7  8      10  9  7  0

Trade and trademate for volume 45
 0  1  1  1       0  1  1  3
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  4
 0  9  9  9       0  9  9  1
 1  0  2  1       1  0  2  6
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  3
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  1
 2  4  8  6       2  4  8  4
 2 10  3  1       2 10  3  3
 3  1  7  4       3  1  7  1
 3  3  9  6       3  3  9  4
 3  6  1  9       3  6  1  6
 3  9  4  1       3  9  4  9
 4  0  8  4       4  0  8  9
 4  2 10  6       4  2 10  3
 4  5  2  9       4  5  2  1
 4  8  5  1       4  8  5  4
 4 10  7  3       4 10  7  6
 5  1  0  6       5  1  0  4
 5  4  3  9       5  4  3  1
 5  7  6  1       5  7  6  6
 5 10  9  4       5 10  9  9
 6  0  1  6       6  0  1  1
 6  3  4  9       6  3  4  3
 6  6  7  1       6  6  7  9
 6  8  9  3       6  8  9  6
 7  5  8  1       7  5  8  6
 7  7 10  3       7  7 10  1
 7  8  0  4       7  8  0  3
 7 10  2  6       7 10  2  4
 8  4  9  1       8  4  9  3
 8  6  0  3       8  6  0  1
 9  0  7  9       9  0  7  4
 9  3 10  1       9  3 10  6
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  3
 9  8  4  6       9  8  4  1
10  2  0  1      10  2  0  6
10  4  2  3      10  4  2  9
10  7  5  6      10  7  5  3
10 10  8  9      10 10  8  1

Trade and trademate for volume 46
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  2
 0  7  7  7       0  7  7  1
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  7
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  3
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  1
 2  7  0  9       2  7  0  7
 2 10  3  1       2 10  3  9
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  2
 3 10  5  2       3 10  5  7
 4  3  0  7       4  3  0  3
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2  7
 4  8  5  1       4  8  5  9
 4 10  7  3       4 10  7  8
 5  2  1  7       5  2  1  9
 5  3  2  8       5  3  2  1
 5  4  3  9       5  4  3  3
 5  7  6  1       5  7  6  8
 5  9  8  3       5  9  8  7
 6  1  2  7       6  1  2  2
 6  6  7  1       6  6  7  7
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  1
 7  2  5  9       7  2  5  2
 7  6  9  2       7  6  9  3
 7  7 10  3       7  7 10  9
 8  0  5  8       8  0  5  1
 8  4  9  1       8  4  9  7
 8  6  0  3       8  6  0  8
 8 10  4  7       8 10  4  3
 9  3 10  1       9  3 10  7
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  1
10  3  1  2      10  3  1  8
10  4  2  3      10  4  2  9
10  9  7  8      10  9  7  3
10 10  8  9      10 10  8  2

Trade and trademate for volume 47
 0  0  0  0       0  0  0  9
 0  1  1  1       0  1  1  0
 0  5  5  5       0  5  5  7
 0  7  7  7       0  7  7  5
 0  9  9  9       0  9  9  1
 1  2  4  3       1  2  4  9
 1  8 10  9       1  8 10  0
 1 10  1  0       1 10  1  3
 2  1  5  3       2  1  5  9
 2  3  7  5       2  3  7  1
 2  5  9  7       2  5  9  3
 2  7  0  9       2  7  0  0
 2  9  2  0       2  9  2  7
 2 10  3  1       2 10  3  5
 3  0  6  3       3  0  6  7
 3  2  8  5       3  2  8  1
 3  4 10  7       3  4 10  3
 3  6  1  9       3  6  1  5
 3  8  3  0       3  8  3  9
 3  9  4  1       3  9  4  0
 4  7  4  0       4  7  4  3
 4 10  7  3       4 10  7  0
 5  4  3  9       5  4  3  1
 5  7  6  1       5  7  6  9
 6  1  2  7       6  1  2  3
 6  3  4  9       6  3  4  5
 6  6  7  1       6  6  7  9
 6  8  9  3       6  8  9  7
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  0
 7  2  5  9       7  2  5  3
 7  4  7  0       7  4  7  7
 7  5  8  1       7  5  8  5
 7  7 10  3       7  7 10  1
 7  9  1  5       7  9  1  9
 8  1  6  9       8  1  6  1
 8  4  9  1       8  4  9  9
 9  0  7  9       9  0  7  3
 9  3 10  1       9  3 10  9
 9  5  1  3       9  5  1  1
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  5
10  1 10  0      10  1 10  7
10  2  0  1      10  2  0  5
10  4  2  3      10  4  2  0
10  6  4  5      10  6  4  1
10  8  6  7      10  8  6  3

Trade and trademate for volume 48
 0  1  1  1       0  1  1  9
 0  2  2  2       0  2  2  4
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5  8
 0  8  8  8       0  8  8  1
 0  9  9  9       0  9  9  5
 2  0  4  2       2  0  4  9
 2  2  6  4       2  2  6  8
 2  3  7  5       2  3  7  1
 2  6 10  8       2  6 10  4
 2  7  0  9       2  7  0  2
 2 10  3  1       2 10  3  5
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  2
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  8
 3  9  4  1       3  9  4  4
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  8
 4  1  9  5       4  1  9  1
 4  4  1  8       4  4  1  4
 4  5  2  9       4  5  2  2
 4  8  5  1       4  8  5  5
 4  9  6  2       4  9  6  9
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  8
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  5
 6  6  7  1       6  6  7  9
 6  7  8  2       6  7  8  4
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  8
 7  5  8  1       7  5  8  5
 7  9  1  5       7  9  1  1
 8  0  5  8       8  0  5  2
 8  1  6  9       8  1  6  4
 8  4  9  1       8  4  9  9
 8  5 10  2       8  5 10  1
 8  7  1  4       8  7  1  5
 8  8  2  5       8  8  2  8
 9  0  7  9       9  0  7  4
 9  3 10  1       9  3 10  8
 9  4  0  2       9  4  0  1
 9  6  2  4       9  6  2  5
 9  7  3  5       9  7  3  9
 9 10  6  8       9 10  6  2
10  2  0  1      10  2  0  5
10  6  4  5      10  6  4  1

Trade and trademate for volume 49
 0  3  3  3       0  3  3  7
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  3
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  5
 1  4  6  5       1  4  6  7
 1  6  8  7       1  6  8  2
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  5
 3  0  6  3       3  0  6  5
 3  2  8  5       3  2  8  7
 3  4 10  7       3  4 10  2
 3 10  5  2       3 10  5  3
 4  0  8  4       4  0  8  6
 4  2 10  6       4  2 10  4
 4  3  0  7       4  3  0  3
 4 10  7  3       4 10  7  7
 5  0 10  5       5  0 10  7
 5  1  0  6       5  1  0  2
 5  2  1  7       5  2  1  6
 5  8  7  2       5  8  7  5
 6  0  1  6       6  0  1  3
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  2
 6  9 10  4       6  9 10  5
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3  2
 7  6  9  2       7  6  9  3
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  5
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  5
 8  7  1  4       8  7  1  7
 8  8  2  5       8  8  2  4
 8 10  4  7       8 10  4  2
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1  2
 9  6  2  4       9  6  2  6
 9  8  4  6       9  8  4  3
10  3  1  2      10  3  1  5
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  6

Trade and trademate for volume 50
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6 10
 0 10 10 10       0 10 10  6
 1  1  3  2       1  1  3  5
 1  4  6  5       1  4  6  2
 2  1  5  3       2  1  5  0
 2  9  2  0       2  9  2  3
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9 10
 3  7  2 10       3  7  2  6
 3  8  3  0       3  8  3  4
 3  9  4  1       3  9  4  0
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  2
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  1
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10 10
 5  1  0  6       5  1  0  4
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  6
 5  7  6  1       5  7  6  5
 5  8  7  2       5  8  7  0
 5  9  8  3       5  9  8  2
 5 10  9  4       5 10  9  3
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  5
 6 10  0  5       6 10  0  2
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  3
 7  5  8  1       7  5  8  4
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0  1
 7 10  2  6       7 10  2 10
 8  5 10  2       8  5 10  5
 8  8  2  5       8  8  2  2
 9  4  0  2       9  4  0  5
 9  7  3  5       9  7  3  2
10  0  9 10      10  0  9  4
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  6
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3 10
10  7  5  6      10  7  5  1

Trade and trademate for volume 51
 0  2  2  2       0  2  2  6
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  9
 0  9  9  9       0  9  9  7
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  6
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  9
 1  8 10  9       1  8 10  1
 2  0  4  2       2  0  4  5
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  7
 2 10  3  1       2 10  3  2
 3  2  8  5       3  2  8  7
 3  3  9  6       3  3  9  5
 3  4 10  7       3  4 10  9
 3  6  1  9       3  6  1  6
 3  9  4  1       3  9  4  2
 3 10  5  2       3 10  5  1
 4  1  9  5       4  1  9  2
 4  2 10  6       4  2 10  5
 4  3  0  7       4  3  0  9
 4  5  2  9       4  5  2  1
 4  8  5  1       4  8  5  7
 4  9  6  2       4  9  6  6
 5  0 10  5       5  0 10  6
 5  1  0  6       5  1  0  5
 5  2  1  7       5  2  1  9
 5  4  3  9       5  4  3  7
 6  0  1  6       6  0  1  7
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  1
 6  6  7  1       6  6  7  5
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3  9
 7  2  5  9       7  2  5  2
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  1
 7 10  2  6       7 10  2  7
 8  1  6  9       8  1  6  7
 8  4  9  1       8  4  9  6
 8  9  3  6       8  9  3  1
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  1
 9  3 10  1       9  3 10  7
 9  9  5  7       9  9  5  9
10  6  4  5      10  6  4  7
10  8  6  7      10  8  6  9
10 10  8  9      10 10  8  5

Trade and trademate for volume 52
 0  0  0  0       0  0  0  7
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  9
 0  5  5  5       0  5  5  0
 0  7  7  7       0  7  7  2
 0  9  9  9       0  9  9  5
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  9
 1  4  6  5       1  4  6  3
 1  8 10  9       1  8 10  5
 1 10  1  0       1 10  1  2
 2  1  5  3       2  1  5  9
 2  7  0  9       2  7  0  3
 3  0  6  3       3  0  6  9
 3  2  8  5       3  2  8  2
 3  6  1  9       3  6  1  0
 3  8  3  0       3  8  3  3
 3 10  5  2       3 10  5  5
 4  1  9  5       4  1  9  3
 4  3  0  7       4  3  0  2
 4  5  2  9       4  5  2  5
 4  9  6  2       4  9  6  7
 4 10  7  3       4 10  7  9
 5  0 10  5       5  0 10  0
 5  2  1  7       5  2  1  5
 5  4  3  9       5  4  3  2
 5  6  5  0       5  6  5  3
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  9
 6  3  4  9       6  3  4  3
 6  5  6  0       6  5  6  2
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  9
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  5
 7  2  5  9       7  2  5  7
 7  7 10  3       7  7 10  9
 7  9  1  5       7  9  1  3
 8  1  6  9       8  1  6  5
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  9
 8  8  2  5       8  8  2  2
 9  0  7  9       9  0  7  3
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1  9
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  2
10  1 10  0      10  1 10  2
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  9
10  8  6  7      10  8  6  0
10 10  8  9      10 10  8  3

Trade and trademate for volume 53
 0  2  2  2       0  2  2  9
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  6
 0  9  9  9       0  9  9  2
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  2
 1  5  7  6       1  5  7  9
 1  6  8  7       1  6  8  1
 1  7  9  8       1  7  9  3
 1  8 10  9       1  8 10  7
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  2
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  3
 2 10  3  1       2 10  3  7
 3  0  6  3       3  0  6  8
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10  2
 3  5  0  8       3  5  0  3
 3  9  4  1       3  9  4  7
 3 10  5  2       3 10  5  6
 4  5  2  9       4  5  2  2
 4  9  6  2       4  9  6  9
 6  0  1  6       6  0  1  3
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  6
 6  6  7  1       6  6  7  8
 6  8  9  3       6  8  9  9
 7  0  3  7       7  0  3  2
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5  3
 7  5  8  1       7  5  8  7
 7  6  9  2       7  6  9  6
 7  7 10  3       7  7 10  8
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  3
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  1
 8  6  0  3       8  6  0  2
 8 10  4  7       8 10  4  8
 9  0  7  9       9  0  7  7
 9  3 10  1       9  3 10  9
 9  4  0  2       9  4  0  1
 9  5  1  3       9  5  1  6
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  2
10  2  0  1      10  2  0  8
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  6
10  9  7  8      10  9  7  1

Trade and trademate for volume 54
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  8
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  7
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  7
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8  3
 2  5  9  7       2  5  9  6
 2  6 10  8       2  6 10  4
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  8
 3  5  0  8       3  5  0  5
 4  0  8  4       4  0  8  2
 4  1  9  5       4  1  9  3
 4  3  0  7       4  3  0  4
 4  9  6  2       4  9  6  7
 4 10  7  3       4 10  7  5
 5  1  0  6       5  1  0  8
 5  3  2  8       5  3  2  2
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  6
 6  1  2  7       6  1  2  4
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  2
 6  9 10  4       6  9 10  3
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  7
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  8
 7  8  0  4       7  8  0  6
 7  9  1  5       7  9  1  2
 7 10  2  6       7 10  2  3
 8  0  5  8       8  0  5  7
 8  8  2  5       8  8  2  8
 8  9  3  6       8  9  3  5
 8 10  4  7       8 10  4  6
 9  6  2  4       9  6  2  7
 9  7  3  5       9  7  3  6
 9  8  4  6       9  8  4  5
 9  9  5  7       9  9  5  4
10  3  1  2      10  3  1  5
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4  2
10  7  5  6      10  7  5  3
10  8  6  7      10  8  6  4

Trade and trademate for volume 55
 0  0  0  0       0  0  0 10
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  0
 0  6  6  6       0  6  6  2
 0 10 10 10       0 10 10  1
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  0
 1  5  7  6       1  5  7  2
 1  9  0 10       1  9  0  1
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  0
 2  4  8  6       2  4  8  2
 2  8  1 10       2  8  1  1
 2  9  2  0       2  9  2 10
 2 10  3  1       2 10  3  6
 3  3  9  6       3  3  9  2
 3  7  2 10       3  7  2  1
 3  8  3  0       3  8  3 10
 3  9  4  1       3  9  4  6
 3 10  5  2       3 10  5  0
 4  2 10  6       4  2 10  2
 4  6  3 10       4  6  3  1
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  6
 4  9  6  2       4  9  6  0
 5  1  0  6       5  1  0  2
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5 10
 5  7  6  1       5  7  6  6
 5  8  7  2       5  8  7  0
 6  0  1  6       6  0  1  2
 6  4  5 10       6  4  5  1
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  6
 6  7  8  2       6  7  8  0
 7  3  6 10       7  3  6  1
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  0
 7 10  2  6       7 10  2  2
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8 10
 8  4  9  1       8  4  9  6
 8  5 10  2       8  5 10  0
 8  9  3  6       8  9  3  2
 9  1  8 10       9  1  8  1
 9  2  9  0       9  2  9 10
 9  3 10  1       9  3 10  6
 9  4  0  2       9  4  0  0
 9  8  4  6       9  8  4  2
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  6
10  3  1  2      10  3  1  0
10  7  5  6      10  7  5  2

Trade and trademate for volume 56
 0  0  0  0       0  0  0 10
 0  4  4  4       0  4  4  7
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  0
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  4
 1  3  5  4       1  3  5  7
 1  6  8  7       1  6  8  4
 1  7  9  8       1  7  9 10
 1  9  0 10       1  9  0  0
 1 10  1  0       1 10  1  8
 2  2  6  4       2  2  6  7
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  8
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  9
 3  1  7  4       3  1  7  7
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  0
 3  7  2 10       3  7  2  4
 3  8  3  0       3  8  3 10
 4  0  8  4       4  0  8  7
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  8
 5  2  1  7       5  2  1 10
 5  3  2  8       5  3  2  0
 5  4  3  9       5  4  3  4
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5  9
 5 10  9  4       5 10  9  7
 6  1  2  7       6  1  2  8
 6  2  3  8       6  2  3  0
 6  5  6  0       6  5  6  4
 6  9 10  4       6  9 10  7
 7  0  3  7       7  0  3  9
 7  1  4  8       7  1  4  4
 7  2  5  9       7  2  5  8
 7  8  0  4       7  8  0  7
 8  0  5  8       8  0  5  0
 8  2  7 10       8  2  7  4
 8  3  8  0       8  3  8  8
 8  7  1  4       8  7  1  7
 8 10  4  7       8 10  4 10
 9  0  7  9       9  0  7  8
 9  2  9  0       9  2  9  9
 9  6  2  4       9  6  2  7
 9  9  5  7       9  9  5  4
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  4
10  5  3  4      10  5  3  7
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7 10

Trade and trademate for volume 57
 0  1  1  1       0  1  1  9
 0  2  2  2       0  2  2  1
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  8
 0  8  8  8       0  8  8  4
 0  9  9  9       0  9  9  2
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3 10
 1  4  6  5       1  4  6  2
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  8
 2  0  4  2       2  0  4  8
 2  3  7  5       2  3  7 10
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  5
 2  8  1 10       2  8  1  2
 3  2  8  5       3  2  8 10
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  8
 4  0  8  4       4  0  8  9
 4  1  9  5       4  1  9  1
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  2
 4  8  5  1       4  8  5  5
 4  9  6  2       4  9  6 10
 5  0 10  5       5  0 10  4
 5  3  2  8       5  3  2  2
 5  8  7  2       5  8  7  8
 5 10  9  4       5 10  9  5
 6  9 10  4       6  9 10  5
 6 10  0  5       6 10  0  4
 7  1  4  8       7  1  4  2
 7  3  6 10       7  3  6  5
 7  6  9  2       7  6  9  8
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  4
 8  0  5  8       8  0  5  1
 8  1  6  9       8  1  6  8
 8  2  7 10       8  2  7  5
 8  4  9  1       8  4  9  4
 8  7  1  4       8  7  1 10
 8  8  2  5       8  8  2  9
 9  0  7  9       9  0  7  2
 9  1  8 10       9  1  8  5
 9  3 10  1       9  3 10  8
 9  4  0  2       9  4  0  1
 9  6  2  4       9  6  2 10
 9  7  3  5       9  7  3  4
 9 10  6  8       9 10  6  9
10  2  0  1      10  2  0  2
10  3  1  2      10  3  1  1
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  4
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8  8

Trade and trademate for volume 58
 0  0  0  0       0  0  0 10
 0  3  3  3       0  3  3  9
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  6
 0  9  9  9       0  9  9  3
 0 10 10 10       0 10 10  7
 1  5  7  6       1  5  7  8
 1  7  9  8       1  7  9 10
 1  8 10  9       1  8 10  6
 1  9  0 10       1  9  0  9
 2  1  5  3       2  1  5  7
 2  5  9  7       2  5  9  9
 2  6 10  8       2  6 10  3
 2  7  0  9       2  7  0  0
 2  9  2  0       2  9  2  8
 3  0  6  3       3  0  6  9
 3  3  9  6       3  3  9  8
 3  4 10  7       3  4 10 10
 3  5  0  8       3  5  0  7
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  3
 4  2 10  6       4  2 10  8
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  0
 4  7  4  0       4  7  4  7
 5  1  0  6       5  1  0  3
 5  3  2  8       5  3  2 10
 5  4  3  9       5  4  3  8
 5  5  4 10       5  5  4  6
 5  6  5  0       5  6  5  9
 5  9  8  3       5  9  8  0
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  6
 6  3  4  9       6  3  4  0
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6 10
 6  8  9  3       6  8  9  7
 7  0  3  7       7  0  3  3
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  7
 7  7 10  3       7  7 10  9
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  6
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  3
 8  6  0  3       8  6  0  8
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4 10
 9  0  7  9       9  0  7  7
 9  8  4  6       9  8  4  9
 9  9  5  7       9  9  5  6
10  0  9 10      10  0  9  6
10  4  2  3      10  4  2  7
10  7  5  6      10  7  5  8
10  8  6  7      10  8  6  3
10  9  7  8      10  9  7 10

Trade and trademate for volume 59
 0  2  2  2       0  2  2  9
 0  3  3  3       0  3  3  5
 0  5  5  5       0  5  5  2
 0  9  9  9       0  9  9  3
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  4
 2  0  4  2       2  0  4  7
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  1
 2  5  9  7       2  5  9  5
 2  7  0  9       2  7  0  4
 2 10  3  1       2 10  3  9
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9  2
 3  9  4  1       3  9  4  6
 3 10  5  2       3 10  5  4
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  4
 4  5  2  9       4  5  2  3
 4  9  6  2       4  9  6  9
 4 10  7  3       4 10  7  2
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1  5
 5  4  3  9       5  4  3  3
 5  8  7  2       5  8  7  6
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9  7
 6  6  7  1       6  6  7  3
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  1
 7  0  3  7       7  0  3  4
 7  2  5  9       7  2  5  7
 7  5  8  1       7  5  8  9
 7  6  9  2       7  6  9  1
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  3
 7  9  1  5       7  9  1  2
 8  1  6  9       8  1  6  4
 8  4  9  1       8  4  9  9
 8  5 10  2       8  5 10  6
 8  6  0  3       8  6  0  2
 8  7  1  4       8  7  1  3
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  1
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0  1
 9  5  1  3       9  5  1  7
 9  7  3  5       9  7  3  6
 9  8  4  6       9  8  4  2
 9  9  5  7       9  9  5  5
10  2  0  1      10  2  0  6
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  1
10  7  5  6      10  7  5  9
10 10  8  9      10 10  8  3

Trade and trademate for volume 60
 0  0  0  0       0  0  0  6
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6 10
 0  7  7  7       0  7  7  4
 0  8  8  8       0  8  8  0
 0 10 10 10       0 10 10  7
 1  3  5  4       1  3  5  0
 1  5  7  6       1  5  7  9
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  6
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1  4
 2  2  6  4       2  2  6  0
 2  4  8  6       2  4  8 10
 2  6 10  8       2  6 10  6
 2  8  1 10       2  8  1  8
 2  9  2  0       2  9  2  4
 3  1  7  4       3  1  7 10
 3  3  9  6       3  3  9  8
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  0
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  6
 4  2 10  6       4  2 10  9
 4  3  0  7       4  3  0 10
 4  4  1  8       4  4  1  6
 4  5  2  9       4  5  2  8
 4  6  3 10       4  6  3  7
 5  1  0  6       5  1  0  8
 5  3  2  8       5  3  2  6
 5  6  5  0       5  6  5  4
 5 10  9  4       5 10  9  0
 6  0  1  6       6  0  1  0
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  4
 6  4  5 10       6  4  5  7
 6  5  6  0       6  5  6  6
 6  9 10  4       6  9 10  8
 7  0  3  7       7  0  3  8
 7  1  4  8       7  1  4  7
 7  2  5  9       7  2  5  6
 7  3  6 10       7  3  6  9
 7 10  2  6       7 10  2 10
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  7
 8  7  1  4       8  7  1 10
 8  9  3  6       8  9  3  0
 8 10  4  7       8 10  4  6
 9  0  7  9       9  0  7  7
 9  1  8 10       9  1  8  6
 9  2  9  0       9  2  9  4
 9  6  2  4       9  6  2  0
 9  8  4  6       9  8  4  9
 9  9  5  7       9  9  5 10
10  7  5  6      10  7  5  8
10  9  7  8      10  9  7  6

Trade and trademate for volume 61
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9  8
 1  1  3  2       1  1  3 10
 1  5  7  6       1  5  7  2
 1  7  9  8       1  7  9  0
 1  8 10  9       1  8 10  6
 1  9  0 10       1  9  0  9
 1 10  1  0       1 10  1  8
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  2
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  3
 3  1  7  4       3  1  7  9
 3  2  8  5       3  2  8  8
 3  5  0  8       3  5  0  4
 3  6  1  9       3  6  1  5
 3  8  3  0       3  8  3  2
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8 10
 4  1  9  5       4  1  9  4
 4  2 10  6       4  2 10  5
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  8
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4  6
 5  0 10  5       5  0 10  2
 5  2  1  7       5  2  1  0
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  8
 5  6  5  0       5  6  5  3
 5  8  7  2       5  8  7  4
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9  7
 6  2  3  8       6  2  3  9
 6  3  4  9       6  3  4  8
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  5
 7  2  5  9       7  2  5  7
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  3
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  8
 8  2  7 10       8  2  7  6
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0 10
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9 10
 9  5  1  3       9  5  1  7
 9  8  4  6       9  8  4  0
 9  9  5  7       9  9  5  6
 9 10  6  8       9 10  6  9
10  0  9 10      10  0  9  5
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5  8
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  4

Trade and trademate for volume 62
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  3
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  2
 1  6  8  7       1  6  8  1
 1 10  1  0       1 10  1  7
 2  1  5  3       2  1  5  7
 2  3  7  5       2  3  7 10
 2  5  9  7       2  5  9  3
 2  8  1 10       2  8  1  0
 2  9  2  0       2  9  2  5
 3  6  1  9       3  6  1  2
 3  7  2 10       3  7  2  0
 3  8  3  0       3  8  3 10
 3 10  5  2       3 10  5  9
 4  0  8  4       4  0  8  9
 4  3  0  7       4  3  0  1
 4  5  2  9       4  5  2  7
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  4
 5  2  1  7       5  2  1 10
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  3
 5  9  8  3       5  9  8  7
 5 10  9  4       5 10  9  0
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  7
 6  6  7  1       6  6  7  5
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  1
 6 10  0  5       6 10  0  2
 7  2  5  9       7  2  5  1
 7  3  6 10       7  3  6  9
 7  5  8  1       7  5  8 10
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10  2
 7  8  0  4       7  8  0  5
 7  9  1  5       7  9  1  3
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  9
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10  1
 8  6  0  3       8  6  0  7
 8  8  2  5       8  8  2  3
 8 10  4  7       8 10  4  5
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  2
 9  2  9  0       9  2  9  7
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2 10
 9  9  5  7       9  9  5  0
10  2  0  1      10  2  0  3
10  3  1  2      10  3  1  5
10  4  2  3      10  4  2  1
10  5  3  4      10  5  3  2
10  6  4  5      10  6  4  9
10 10  8  9      10 10  8  4

Trade and trademate for volume 63
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  8
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  7
 1  3  5  4       1  3  5  7
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  4
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1  9
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  1
 2  8  1 10       2  8  1  6
 2  9  2  0       2  9  2  7
 2 10  3  1       2 10  3 10
 3  1  7  4       3  1  7 10
 3  4 10  7       3  4 10  9
 3  5  0  8       3  5  0  7
 3  6  1  9       3  6  1  0
 3  7  2 10       3  7  2  4
 3  8  3  0       3  8  3  8
 4  0  8  4       4  0  8 10
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2  8
 4  6  3 10       4  6  3  9
 4  7  4  0       4  7  4  7
 4  8  5  1       4  8  5  0
 5  1  0  6       5  1  0  8
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  6
 5  6  5  0       5  6  5  1
 5  7  6  1       5  7  6  0
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  0
 6  5  6  0       6  5  6  9
 6  6  7  1       6  6  7  7
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5  8
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8  6
 7  8  0  4       7  8  0  1
 7 10  2  6       7 10  2  0
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  1
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  8
 8  4  9  1       8  4  9  7
 8  7  1  4       8  7  1 10
 8  9  3  6       8  9  3  0
 8 10  4  7       8 10  4  6
 9  0  7  9       9  0  7  6
 9  1  8 10       9  1  8  7
 9  6  2  4       9  6  2 10
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  9
10  0  9 10      10  0  9  9
10  2  0  1      10  2  0 10
10 10  8  9      10 10  8  1

Trade and trademate for volume 64
 0  3  3  3       0  3  3  7
 0  7  7  7       0  7  7  3
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  0
 1  4  6  5       1  4  6  3
 1  6  8  7       1  6  8  5
 1  7  9  8       1  7  9  1
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  8
 2  3  7  5       2  3  7  0
 2  6 10  8       2  6 10  4
 2  9  2  0       2  9  2  3
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  7
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  4
 3 10  5  2       3 10  5  3
 4  0  8  4       4  0  8  3
 4  1  9  5       4  1  9  0
 4  3  0  7       4  3  0  2
 4  4  1  8       4  4  1  7
 4  7  4  0       4  7  4  8
 4  9  6  2       4  9  6  5
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10  1
 5  2  1  7       5  2  1  3
 5  7  6  1       5  7  6  7
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9  5
 6  1  2  7       6  1  2  4
 6  2  3  8       6  2  3  5
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7  7
 6  7  8  2       6  7  8  0
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  3
 7  4  7  0       7  4  7  1
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  8
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  0
 8  3  8  0       8  3  8  1
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10  0
 9  2  9  0       9  2  9  4
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  2
 9 10  6  8       9 10  6  0
10  1 10  0      10  1 10  7
10  3  1  2      10  3  1  5
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  3
10  6  4  5      10  6  4  2
10  8  6  7      10  8  6  4

Trade and trademate for volume 65
 0  2  2  2       0  2  2  4
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  5
 0  8  8  8       0  8  8  6
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  9
 1  1  3  2       1  1  3  4
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6 10
 1  6  8  7       1  6  8  9
 1  8 10  9       1  8 10  5
 1  9  0 10       1  9  0  2
 2  0  4  2       2  0  4  7
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  5
 2  5  9  7       2  5  9  0
 2  9  2  0       2  9  2  6
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  8
 3  3  9  6       3  3  9  9
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  0
 3  8  3  0       3  8  3  7
 4  1  9  5       4  1  9  2
 4  3  0  7       4  3  0  8
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  7
 4  7  4  0       4  7  4  5
 4  9  6  2       4  9  6  0
 5  0 10  5       5  0 10 10
 5  3  2  8       5  3  2  5
 5  4  3  9       5  4  3  8
 5  5  4 10       5  5  4  9
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  0
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  4
 6  9 10  4       6  9 10  7
 7  0  3  7       7  0  3  2
 7  3  6 10       7  3  6  6
 7  6  9  2       7  6  9  7
 7 10  2  6       7 10  2 10
 8  0  5  8       8  0  5  5
 8  1  6  9       8  1  6  7
 8  8  2  5       8  8  2  8
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  6
 9  2  9  0       9  2  9  5
 9  4  0  2       9  4  0  7
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  6
 9  8  4  6       9  8  4  0
 9  9  5  7       9  9  5  4
10  0  9 10      10  0  9  6
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  9
10 10  8  9      10 10  8  7

Trade and trademate for volume 66
 0  3  3  3       0  3  3  8
 0  4  4  4       0  4  4  9
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  4
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  0
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9 10
 1  8 10  9       1  8 10  4
 1  9  0 10       1  9  0  3
 1 10  1  0       1 10  1  8
 2  1  5  3       2  1  5  7
 2  5  9  7       2  5  9  3
 2  6 10  8       2  6 10  0
 2  7  0  9       2  7  0  8
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2 10
 3  0  6  3       3  0  6  9
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  7
 3  7  2 10       3  7  2  3
 4  0  8  4       4  0  8  8
 4  3  0  7       4  3  0  9
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2  7
 4  7  4  0       4  7  4  4
 4 10  7  3       4 10  7  0
 5  2  1  7       5  2  1 10
 5  3  2  8       5  3  2  4
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5  3
 5  9  8  3       5  9  8  0
 5 10  9  4       5 10  9  9
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  4
 6  8  9  3       6  8  9  8
 6  9 10  4       6  9 10  7
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  0
 7  2  5  9       7  2  5  8
 7  3  6 10       7  3  6  3
 7  4  7  0       7  4  7 10
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0  7
 8  0  5  8       8  0  5 10
 8  1  6  9       8  1  6  8
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  7
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  0
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  3
 9  5  1  3       9  5  1  4
 9  6  2  4       9  6  2  8
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  7
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  3
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  9
10  8  6  7      10  8  6 10
10 10  8  9      10 10  8  4

Trade and trademate for volume 67
 0  1  1  1       0  1  1  7
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  1
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  1
 1  3  5  4       1  3  5 10
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  0
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  6
 1  9  0 10       1  9  0  4
 1 10  1  0       1 10  1  9
 2  2  6  4       2  2  6 10
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  0
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  1
 2 10  3  1       2 10  3  6
 3  4 10  7       3  4 10 10
 3  6  1  9       3  6  1  1
 3  7  2 10       3  7  2  7
 3  9  4  1       3  9  4  9
 4  0  8  4       4  0  8  6
 4  2 10  6       4  2 10  4
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  9
 5  1  0  6       5  1  0 10
 5  2  1  7       5  2  1  0
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  2
 5  5  4 10       5  5  4  6
 5  6  5  0       5  6  5  7
 5  8  7  2       5  8  7  8
 6  0  1  6       6  0  1 10
 6  1  2  7       6  1  2  6
 6  3  4  9       6  3  4  1
 6  4  5 10       6  4  5  0
 6  5  6  0       6  5  6  9
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  4
 6  9 10  4       6  9 10  7
 7  3  6 10       7  3  6  4
 7  4  7  0       7  4  7  6
 7  6  9  2       7  6  9 10
 7  8  0  4       7  8  0  2
 7 10  2  6       7 10  2  0
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8  8
 8  4  9  1       8  4  9  9
 8  7  1  4       8  7  1  6
 8  9  3  6       8  9  3 10
 9  1  8 10       9  1  8  2
 9  2  9  0       9  2  9  7
 9  3 10  1       9  3 10  0
 9  4  0  2       9  4  0  1
 9  8  4  6       9  8  4 10
 9  9  5  7       9  9  5  6
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  9
10  2  0  1      10  2  0  6
10  7  5  6      10  7  5  8
10  9  7  8      10  9  7  0
10 10  8  9      10 10  8 10

Trade and trademate for volume 68
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  2
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  9
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  5
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  7
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4 10
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  0
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10  3
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1  2
 2  1  5  3       2  1  5  5
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  3
 2  7  0  9       2  7  0  6
 2  9  2  0       2  9  2  9
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9  5
 3  4 10  7       3  4 10 10
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  9
 3 10  5  2       3 10  5  0
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  9
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  5
 5  0 10  5       5  0 10  6
 5  1  0  6       5  1  0  9
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  5
 5  6  5  0       5  6  5 10
 6  0  1  6       6  0  1  5
 6  1  2  7       6  1  2  2
 6  2  3  8       6  2  3  6
 6  4  5 10       6  4  5  3
 6  7  8  2       6  7  8  8
 6  8  9  3       6  8  9  7
 6 10  0  5       6 10  0 10
 7  1  4  8       7  1  4  3
 7  2  5  9       7  2  5  8
 7  4  7  0       7  4  7  9
 7  7 10  3       7  7 10  5
 7  9  1  5       7  9  1  0
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  7
 8  2  7 10       8  2  7  5
 8  3  8  0       8  3  8  6
 8  8  2  5       8  8  2  0
 8  9  3  6       8  9  3 10
 8 10  4  7       8 10  4  8
 9  0  7  9       9  0  7  8
 9  5  1  3       9  5  1  9
 9  7  3  5       9  7  3  3
 9 10  6  8       9 10  6  5
10  3  1  2      10  3  1  3
10  4  2  3      10  4  2  5
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  6

Trade and trademate for volume 69
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  9
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  5
 0  9  9  9       0  9  9  3
 0 10 10 10       0 10 10  6
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  9
 1  4  6  5       1  4  6 10
 1  6  8  7       1  6  8  5
 1  8 10  9       1  8 10  7
 1  9  0 10       1  9  0  4
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5 10
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  3
 2  5  9  7       2  5  9  5
 2  7  0  9       2  7  0  6
 2  8  1 10       2  8  1  4
 3  2  8  5       3  2  8 10
 3  4 10  7       3  4 10  5
 3  7  2 10       3  7  2  7
 4  1  9  5       4  1  9  2
 4  2 10  6       4  2 10  3
 4  3  0  7       4  3  0  5
 4  6  3 10       4  6  3  6
 4  9  6  2       4  9  6  7
 4 10  7  3       4 10  7 10
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1  5
 5  4  3  9       5  4  3  7
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  6
 6  1  2  7       6  1  2  5
 6  3  4  9       6  3  4  3
 6  4  5 10       6  4  5  4
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10 10
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  5
 7  2  5  9       7  2  5  6
 7  3  6 10       7  3  6  4
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  2
 7 10  2  6       7 10  2  3
 8  1  6  9       8  1  6  6
 8  2  7 10       8  2  7  7
 8  5 10  2       8  5 10  4
 8  7  1  4       8  7  1 10
 8  8  2  5       8  8  2  2
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  5
 9  1  8 10       9  1  8  7
 9  6  2  4       9  6  2 10
 9  7  3  5       9  7  3  4
 9  9  5  7       9  9  5  5
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3  2
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5  3
10  8  6  7      10  8  6  5

Trade and trademate for volume 70
 0  0  0  0       0  0  0  3
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  2
 0  6  6  6       0  6  6  0
 1  0  2  1       1  0  2  5
 1  2  4  3       1  2  4  9
 1  3  5  4       1  3  5 10
 1  4  6  5       1  4  6  1
 1  8 10  9       1  8 10  3
 1  9  0 10       1  9  0  4
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  9
 2  5  9  7       2  5  9  3
 2  6 10  8       2  6 10  4
 2  7  0  9       2  7  0  2
 3  0  6  3       3  0  6  9
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  5
 3  6  1  9       3  6  1  3
 3  9  4  1       3  9  4  6
 4  3  0  7       4  3  0  0
 4  5  2  9       4  5  2  7
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5  9
 5  0 10  5       5  0 10  2
 5  3  2  8       5  3  2  1
 5  5  4 10       5  5  4  0
 5  6  5  0       5  6  5  8
 5  7  6  1       5  7  6  3
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8 10
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  3
 6  4  5 10       6  4  5  4
 6  5  6  0       6  5  6 10
 6  7  8  2       6  7  8  0
 6  8  9  3       6  8  9  2
 6  9 10  4       6  9 10  7
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  3
 7  3  6 10       7  3  6  4
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  6
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0  1
 7 10  2  6       7 10  2  8
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  8
 8  2  7 10       8  2  7  2
 8  3  8  0       8  3  8  5
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  1
 8  6  0  3       8  6  0  9
 8  8  2  5       8  8  2  6
 8  9  3  6       8  9  3  3
 9  0  7  9       9  0  7 10
 9  1  8 10       9  1  8  3
 9  3 10  1       9  3 10  8
 9  4  0  2       9  4  0  7
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  2
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  1
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  1
10  2  0  1      10  2  0 10

Trade and trademate for volume 71
 0  3  3  3       0  3  3  7
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  9
 0  7  7  7       0  7  7  3
 0  9  9  9       0  9  9  5
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  9
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  4
 1  8 10  9       1  8 10  3
 2  1  5  3       2  1  5  9
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  5
 2  5  9  7       2  5  9  0
 2  7  0  9       2  7  0  6
 2  9  2  0       2  9  2  3
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  0
 3  2  8  5       3  2  8  3
 3  3  9  6       3  3  9  9
 3  6  1  9       3  6  1  6
 3  8  3  0       3  8  3  5
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  3
 4  2 10  6       4  2 10  4
 4  3  0  7       4  3  0  2
 4  5  2  9       4  5  2  5
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  9
 5  0 10  5       5  0 10  6
 5  1  0  6       5  1  0  4
 5  2  1  7       5  2  1  5
 5  4  3  9       5  4  3  0
 5  6  5  0       5  6  5  3
 5  9  8  3       5  9  8  9
 5 10  9  4       5 10  9  7
 6  0  1  6       6  0  1  9
 6  3  4  9       6  3  4  6
 6  5  6  0       6  5  6  3
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  0
 7  0  3  7       7  0  3  3
 7  2  5  9       7  2  5  0
 7  4  7  0       7  4  7  6
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  9
 7  9  1  5       7  9  1  7
 7 10  2  6       7 10  2  4
 8  1  6  9       8  1  6  5
 8  5 10  2       8  5 10  9
 8  6  0  3       8  6  0  7
 8  8  2  5       8  8  2  6
 8  9  3  6       8  9  3  2
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  5
 9  2  9  0       9  2  9  6
 9  4  0  2       9  4  0  3
 9  5  1  3       9  5  1  2
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  9
 9  8  4  6       9  8  4  7
 9  9  5  7       9  9  5  4
10  1 10  0      10  1 10  2
10  3  1  2      10  3  1  3
10  4  2  3      10  4  2  9
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  0
10 10  8  9      10 10  8  6

Trade and trademate for volume 72
 0  0  0  0       0  0  0  7
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  2
 0  7  7  7       0  7  7  4
 0  9  9  9       0  9  9  0
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  3
 1  5  7  6       1  5  7  0
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10  2
 1 10  1  0       1 10  1  6
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  0
 2  4  8  6       2  4  8 10
 2  6 10  8       2  6 10  3
 2  7  0  9       2  7  0  6
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2  2
 3  0  6  3       3  0  6  9
 3  1  7  4       3  1  7  7
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  3
 3  6  1  9       3  6  1 10
 3  7  2 10       3  7  2  8
 4  3  0  7       4  3  0  8
 4  4  1  8       4  4  1  7
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  2
 4  9  6  2       4  9  6  3
 4 10  7  3       4 10  7  9
 5  1  0  6       5  1  0  2
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2  7
 5  4  3  9       5  4  3  3
 5  5  4 10       5  5  4  9
 5  8  7  2       5  8  7 10
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1  0
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  7
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  4
 6  9 10  4       6  9 10  9
 7  0  3  7       7  0  3 10
 7  1  4  8       7  1  4  3
 7  3  6 10       7  3  6  2
 7  4  7  0       7  4  7  6
 7  6  9  2       7  6  9  8
 7  7 10  3       7  7 10  7
 7 10  2  6       7 10  2  0
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  2
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  9
 8  7  1  4       8  7  1  3
 8  9  3  6       8  9  3  4
 9  0  7  9       9  0  7  3
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9 10
 9  4  0  2       9  4  0  0
 9  5  1  3       9  5  1  2
10  0  9 10      10  0  9  2
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  9
10  5  3  4      10  5  3  6
10  7  5  6      10  7  5 10
10 10  8  9      10 10  8  3

Trade and trademate for volume 73
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  3
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  7
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  4
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  5
 1  4  6  5       1  4  6 10
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  3
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1  8
 2  1  5  3       2  1  5  0
 2  5  9  7       2  5  9  3
 2  9  2  0       2  9  2  1
 2 10  3  1       2 10  3  7
 3  0  6  3       3  0  6  7
 3  2  8  5       3  2  8 10
 3  4 10  7       3  4 10  5
 3  6  1  9       3  6  1  1
 3  7  2 10       3  7  2  3
 3  8  3  0       3  8  3  9
 3  9  4  1       3  9  4  0
 4  0  8  4       4  0  8  8
 4  3  0  7       4  3  0 10
 4  4  1  8       4  4  1  0
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4  7
 4 10  7  3       4 10  7  9
 5  0 10  5       5  0 10  9
 5  4  3  9       5  4  3  2
 5  6  5  0       5  6  5  5
 5  8  7  2       5  8  7  0
 6  1  2  7       6  1  2 10
 6  4  5 10       6  4  5  3
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  7
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  4
 7  3  6 10       7  3  6  3
 7  4  7  0       7  4  7  7
 7  6  9  2       7  6  9 10
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0  2
 8  0  5  8       8  0  5 10
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8  7
 8  4  9  1       8  4  9  8
 8  6  0  3       8  6  0  0
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  3
 9  1  8 10       9  1  8  2
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  7
 9  7  3  5       9  7  3 10
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  5
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  7
10  2  0  1      10  2  0  3
10  4  2  3      10  4  2  9
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  4
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  0

Trade and trademate for volume 74
 0  0  0  0       0  0  0  9
 0  1  1  1       0  1  1  7
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  5
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  6
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  4
 1  7  9  8       1  7  9  3
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  6
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8 10
 3  3  9  6       3  3  9  0
 3  4 10  7       3  4 10  1
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  5
 3  9  4  1       3  9  4  4
 4  0  8  4       4  0  8  0
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  3
 4  5  2  9       4  5  2  5
 4  7  4  0       4  7  4  9
 4  8  5  1       4  8  5  6
 4 10  7  3       4 10  7  4
 5  1  0  6       5  1  0  4
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  6
 5  7  6  1       5  7  6  8
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  7
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  7
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  3
 7  3  6 10       7  3  6  1
 7  4  7  0       7  4  7  3
 7  5  8  1       7  5  8  6
 7  7 10  3       7  7 10  4
 7  8  0  4       7  8  0  0
 7 10  2  6       7 10  2 10
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  0
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9  5
 8  6  0  3       8  6  0  7
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2  8
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  5
 9  2  9  0       9  2  9  6
 9  3 10  1       9  3 10 10
 9  5  1  3       9  5  1  4
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  0
 9  8  4  6       9  8  4  1
 9 10  6  8       9 10  6  9
10  4  2  3      10  4  2  4
10  5  3  4      10  5  3  3
10  6  4  5      10  6  4  6
10  7  5  6      10  7  5  5
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8  8

Trade and trademate for volume 75
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  3
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  9
 0  9  9  9       0  9  9  4
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  9
 1  2  4  3       1  2  4  0
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  2
 1  8 10  9       1  8 10  1
 1 10  1  0       1 10  1  6
 2  0  4  2       2  0  4  9
 2  1  5  3       2  1  5  7
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  2
 2  7  0  9       2  7  0  1
 2  9  2  0       2  9  2  6
 2 10  3  1       2 10  3  3
 3  1  7  4       3  1  7  1
 3  4 10  7       3  4 10  9
 3  6  1  9       3  6  1  4
 3  8  3  0       3  8  3  2
 3  9  4  1       3  9  4  7
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8  1
 4  3  0  7       4  3  0  2
 4  5  2  9       4  5  2  0
 4  7  4  0       4  7  4  4
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  9
 4 10  7  3       4 10  7  7
 5  1  0  6       5  1  0  0
 5  4  3  9       5  4  3  6
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  2
 5  8  7  2       5  8  7  4
 5 10  9  4       5 10  9  1
 6  0  1  6       6  0  1  2
 6  1  2  7       6  1  2  4
 6  3  4  9       6  3  4  3
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7  6
 6  7  8  2       6  7  8  7
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  0
 7  0  3  7       7  0  3  4
 7  2  5  9       7  2  5  1
 7  4  7  0       7  4  7  2
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  0
 7  8  0  4       7  8  0  7
 7 10  2  6       7 10  2  9
 8  1  6  9       8  1  6  6
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  4
 8  7  1  4       8  7  1  0
 8  9  3  6       8  9  3  1
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  0
 9  2  9  0       9  2  9  3
 9  3 10  1       9  3 10  7
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  1
 9  9  5  7       9  9  5  2
10  1 10  0      10  1 10  2
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  1
10  5  3  4      10  5  3  7
10  8  6  7      10  8  6  0
10 10  8  9      10 10  8  4

Trade and trademate for volume 76
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  9
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  3
 0  5  5  5       0  5  5  1
 0  9  9  9       0  9  9  4
 1  0  2  1       1  0  2  9
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  3
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  0
 1  8 10  9       1  8 10  4
 1 10  1  0       1 10  1  5
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  1
 2  7  0  9       2  7  0  4
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3  9
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  0
 3  3  9  6       3  3  9  2
 3  4 10  7       3  4 10  5
 3  6  1  9       3  6  1  3
 3  8  3  0       3  8  3  1
 3  9  4  1       3  9  4  9
 3 10  5  2       3 10  5  4
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  6
 4  5  2  9       4  5  2  3
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5  9
 4  9  6  2       4  9  6  0
 4 10  7  3       4 10  7  2
 5  0 10  5       5  0 10  0
 5  1  0  6       5  1  0  3
 5  2  1  7       5  2  1  4
 5  4  3  9       5  4  3  7
 5  6  5  0       5  6  5  2
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  6
 6  0  1  6       6  0  1  1
 6  3  4  9       6  3  4  4
 6  5  6  0       6  5  6  5
 6  6  7  1       6  6  7  9
 6  9 10  4       6  9 10  6
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  6
 7  2  5  9       7  2  5  5
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8  9
 7  6  9  2       7  6  9  0
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  2
 7 10  2  6       7 10  2  1
 8  1  6  9       8  1  6  4
 8  3  8  0       8  3  8  5
 8  4  9  1       8  4  9  9
 8  6  0  3       8  6  0  1
 8  7  1  4       8  7  1  0
 8  8  2  5       8  8  2  6
 8  9  3  6       8  9  3  3
 9  0  7  9       9  0  7  3
 9  2  9  0       9  2  9  1
 9  3 10  1       9  3 10  9
 9  5  1  3       9  5  1  6
 9  8  4  6       9  8  4  0
10  1 10  0      10  1 10  1
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  0
10  8  6  7      10  8  6  2
10 10  8  9      10 10  8  3

Trade and trademate for volume 77
 0  1  1  1       0  1  1  8
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  7
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  4
 1  6  8  7       1  6  8  2
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  3
 2  5  9  7       2  5  9 10
 2  6 10  8       2  6 10  7
 2  8  1 10       2  8  1  4
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  7
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  3
 3  7  2 10       3  7  2  5
 3  8  3  0       3  8  3 10
 3  9  4  1       3  9  4  4
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  3
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  7
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5  8
 4  9  6  2       4  9  6 10
 4 10  7  3       4 10  7  2
 5  0 10  5       5  0 10  1
 5  2  1  7       5  2  1  5
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5 10
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7  7
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7  4
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  2
 7  0  3  7       7  0  3  3
 7  1  4  8       7  1  4 10
 7  3  6 10       7  3  6  7
 7  5  8  1       7  5  8  8
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  4
 7  8  0  4       7  8  0  2
 7  9  1  5       7  9  1  1
 8  0  5  8       8  0  5  4
 8  5 10  2       8  5 10  5
 8  6  0  3       8  6  0  8
 8  7  1  4       8  7  1  2
 8  8  2  5       8  8  2  3
 9  1  8 10       9  1  8  4
 9  2  9  0       9  2  9  2
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0 10
 9  5  1  3       9  5  1  0
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  5
10  0  9 10      10  0  9  7
10  3  1  2      10  3  1 10
10  4  2  3      10  4  2  2
10  6  4  5      10  6  4  3
10  8  6  7      10  8  6  5

Trade and trademate for volume 78
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  2
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  9
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  7
 1  2  4  3       1  2  4 10
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  8 10  9       1  8 10  2
 1  9  0 10       1  9  0  3
 2  0  4  2       2  0  4  7
 2  2  6  4       2  2  6  8
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  9
 2  6 10  8       2  6 10  5
 2  7  0  9       2  7  0  6
 2 10  3  1       2 10  3  2
 3  1  7  4       3  1  7  9
 3  2  8  5       3  2  8  2
 3  5  0  8       3  5  0  5
 3  6  1  9       3  6  1  4
 3 10  5  2       3 10  5  8
 4  0  8  4       4  0  8  9
 4  5  2  9       4  5  2  3
 4  6  3 10       4  6  3  1
 4  8  5  1       4  8  5  4
 4 10  7  3       4 10  7 10
 5  0 10  5       5  0 10 10
 5  1  0  6       5  1  0  8
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  5
 5  5  4 10       5  5  4  2
 5  8  7  2       5  8  7  6
 5  9  8  3       5  9  8  7
 6  1  2  7       6  1  2  2
 6  2  3  8       6  2  3  9
 6  3  4  9       6  3  4  8
 6  6  7  1       6  6  7  3
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  7
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  8
 7  1  4  8       7  1  4  6
 7  2  5  9       7  2  5  1
 7  5  8  1       7  5  8  4
 7  8  0  4       7  8  0  9
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  2
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  7
 8  4  9  1       8  4  9  3
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0 10
 8  7  1  4       8  7  1  9
 8  8  2  5       8  8  2  1
 8 10  4  7       8 10  4  5
 9  0  7  9       9  0  7  5
 9  5  1  3       9  5  1  7
 9  6  2  4       9  6  2  8
 9  7  3  5       9  7  3  4
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  1
10  2  0  1      10  2  0  4
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3 10
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  5
10 10  8  9      10 10  8  3

Trade and trademate for volume 79
 0  1  1  1       0  1  1  9
 0  2  2  2       0  2  2  4
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8 10
 0  9  9  9       0  9  9  2
 0 10 10 10       0 10 10  6
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3 10
 1  5  7  6       1  5  7  9
 1  6  8  7       1  6  8  6
 1  7  9  8       1  7  9  7
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  8
 2  0  4  2       2  0  4 10
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  2
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  6
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  4
 3  0  6  3       3  0  6  6
 3  1  7  4       3  1  7  8
 3  3  9  6       3  3  9  9
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  3
 3  6  1  9       3  6  1  1
 3  9  4  1       3  9  4  7
 4  0  8  4       4  0  8  9
 4  2 10  6       4  2 10 10
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2  1
 4  6  3 10       4  6  3  2
 4  8  5  1       4  8  5  8
 4  9  6  2       4  9  6  4
 4 10  7  3       4 10  7  7
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2  0
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  3
 5  7  6  1       5  7  6  8
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9 10
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  7
 6  3  4  9       6  3  4  1
 6  6  7  1       6  6  7  4
 6  9 10  4       6  9 10  9
 7  0  3  7       7  0  3  1
 7  1  4  8       7  1  4  2
 7  4  7  0       7  4  7  6
 7  5  8  1       7  5  8  7
 7  6  9  2       7  6  9  0
 7 10  2  6       7 10  2  8
 8  0  5  8       8  0  5  7
 8  1  6  9       8  1  6  3
 8  2  7 10       8  2  7  0
 8  3  8  0       8  3  8  8
 8  6  0  3       8  6  0 10
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  3
 9  1  8 10       9  1  8  4
 9  2  9  0       9  2  9  8
 9  3 10  1       9  3 10  7
 9  5  1  3       9  5  1 10
 9  6  2  4       9  6  2  9
 9  9  5  7       9  9  5  0
 9 10  6  8       9 10  6  1
10  0  9 10      10  0  9  4
10  4  2  3      10  4  2  7
10  5  3  4      10  5  3  8
10  8  6  7      10  8  6  9
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  3

Trade and trademate for volume 80
 0  0  0  0       0  0  0  4
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  8
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  3
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  6
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5 10
 1  5  7  6       1  5  7  9
 1  7  9  8       1  7  9  3
 1  8 10  9       1  8 10  4
 1  9  0 10       1  9  0  0
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4  9
 2  1  5  3       2  1  5  5
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  0
 2  6 10  8       2  6 10  2
 2  7  0  9       2  7  0  6
 2  9  2  0       2  9  2  8
 3  0  6  3       3  0  6 10
 3  1  7  4       3  1  7  6
 3  3  9  6       3  3  9  8
 3  5  0  8       3  5  0  2
 3  6  1  9       3  6  1  4
 3  7  2 10       3  7  2  9
 3 10  5  2       3 10  5  3
 4  0  8  4       4  0  8  3
 4  1  9  5       4  1  9  9
 4  2 10  6       4  2 10  8
 4  4  1  8       4  4  1  6
 4  5  2  9       4  5  2  4
 4  7  4  0       4  7  4  5
 4 10  7  3       4 10  7  0
 5  1  0  6       5  1  0  3
 5  3  2  8       5  3  2  0
 5  6  5  0       5  6  5  8
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1  0
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4  4
 6  4  5 10       6  4  5  2
 6  5  6  0       6  5  6  8
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  6
 6  9 10  4       6  9 10  9
 7  1  4  8       7  1  4  2
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  4
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  3
 7 10  2  6       7 10  2 10
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6  0
 8  3  8  0       8  3  8  2
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  9
 8  7  1  4       8  7  1  8
 8  9  3  6       8  9  3  4
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  4
 9  4  0  2       9  4  0 10
 9  5  1  3       9  5  1  5
 9  6  2  4       9  6  2  6
 9  7  3  5       9  7  3  2
 9  8  4  6       9  8  4  3
 9 10  6  8       9 10  6  9
10  0  9 10      10  0  9  2
10  1 10  0      10  1 10 10
10  3  1  2      10  3  1  9
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  4
10  9  7  8      10  9  7  5
10 10  8  9      10 10  8  8

Trade and trademate for volume 81
 0  0  0  0       0  0  0 10
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3  7
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  3
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  9
 1  4  6  5       1  4  6 10
 1  6  8  7       1  6  8  5
 1  8 10  9       1  8 10  7
 1  9  0 10       1  9  0  4
 1 10  1  0       1 10  1  1
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  0
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  8
 2  5  9  7       2  5  9  5
 2  6 10  8       2  6 10  4
 2  7  0  9       2  7  0  7
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2 10
 2 10  3  1       2 10  3  2
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  4
 3  4 10  7       3  4 10  5
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  8
 3  7  2 10       3  7  2  3
 3 10  5  2       3 10  5 10
 4  0  8  4       4  0  8  9
 4  1  9  5       4  1  9  7
 4  3  0  7       4  3  0  8
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2  1
 4  8  5  1       4  8  5  4
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  8
 5  1  0  6       5  1  0  5
 5  3  2  8       5  3  2  2
 5  7  6  1       5  7  6  6
 5  8  7  2       5  8  7  1
 6  0  1  6       6  0  1  2
 6  1  2  7       6  1  2  4
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  7
 6  7  8  2       6  7  8  1
 6  8  9  3       6  8  9 10
 6  9 10  4       6  9 10  9
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  1
 7  2  5  9       7  2  5  3
 7  3  6 10       7  3  6  4
 7  5  8  1       7  5  8  7
 7  7 10  3       7  7 10 10
 7  8  0  4       7  8  0  6
 7 10  2  6       7 10  2  9
 8  0  5  8       8  0  5  5
 8  8  2  5       8  8  2  8
 9  0  7  9       9  0  7  4
 9  2  9  0       9  2  9  9
 9  5  1  3       9  5  1  0
 9  6  2  4       9  6  2  6
 9  8  4  6       9  8  4  3
10  0  9 10      10  0  9  3
10  3  1  2      10  3  1 10
10  4  2  3      10  4  2  7
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  5
10 10  8  9      10 10  8  6

Trade and trademate for volume 82
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  0
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  8
 0  4  4  4       0  4  4  7
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  3
 0 10 10 10       0 10 10  4
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  9
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  4
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  1
 1 10  1  0       1 10  1  2
 2  1  5  3       2  1  5  8
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  6
 2  6 10  8       2  6 10  7
 2  7  0  9       2  7  0 10
 2  8  1 10       2  8  1  3
 2  9  2  0       2  9  2  9
 3  1  7  4       3  1  7  2
 3  3  9  6       3  3  9 10
 3  4 10  7       3  4 10  9
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  1
 3  9  4  1       3  9  4  4
 3 10  5  2       3 10  5  7
 4  0  8  4       4  0  8  9
 4  5  2  9       4  5  2  4
 5  1  0  6       5  1  0  3
 5  2  1  7       5  2  1  1
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3  4
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  8
 5  8  7  2       5  8  7  6
 5  9  8  3       5  9  8  7
 5 10  9  4       5 10  9  0
 6  0  1  6       6  0  1 10
 6  2  3  8       6  2  3  2
 6  3  4  9       6  3  4  1
 6  4  5 10       6  4  5  3
 6  6  7  1       6  6  7  4
 6  7  8  2       6  7  8  6
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  8
 7  1  4  8       7  1  4  6
 7  2  5  9       7  2  5  0
 7  3  6 10       7  3  6  9
 7  4  7  0       7  4  7 10
 7 10  2  6       7 10  2  8
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  3
 8  6  0  3       8  6  0  0
 8  7  1  4       8  7  1  7
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  4
 9  2  9  0       9  2  9  7
 9  3 10  1       9  3 10  0
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  3
 9  8  4  6       9  8  4  8
 9  9  5  7       9  9  5 10
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  1
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3  3
10  7  5  6      10  7  5  2
10  9  7  8      10  9  7  0
10 10  8  9      10 10  8 10

Trade and trademate for volume 83
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  9
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  3
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  6
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  8
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  2
 1  6  8  7       1  6  8 10
 1  7  9  8       1  7  9  7
 1  9  0 10       1  9  0  6
 2  2  6  4       2  2  6  9
 2  5  9  7       2  5  9  0
 2  7  0  9       2  7  0  4
 2  9  2  0       2  9  2  7
 3  1  7  4       3  1  7  9
 3  6  1  9       3  6  1  1
 3  9  4  1       3  9  4  4
 4  0  8  4       4  0  8  0
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  9
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2  6
 4  6  3 10       4  6  3  4
 4  7  4  0       4  7  4  8
 4  8  5  1       4  8  5  7
 4  9  6  2       4  9  6  1
 4 10  7  3       4 10  7 10
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  6
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7  4
 5  9  8  3       5  9  8  2
 5 10  9  4       5 10  9  3
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  2
 6  2  3  8       6  2  3  7
 6  3  4  9       6  3  4  0
 6  4  5 10       6  4  5  4
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  6
 6  7  8  2       6  7  8  9
 6  8  9  3       6  8  9  1
 6  9 10  4       6  9 10  3
 7  0  3  7       7  0  3  6
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  8
 7  3  6 10       7  3  6  4
 7  5  8  1       7  5  8  7
 7  7 10  3       7  7 10  1
 7  8  0  4       7  8  0  3
 7 10  2  6       7 10  2  9
 8  0  5  8       8  0  5 10
 8  1  6  9       8  1  6  6
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  8
 8  5 10  2       8  5 10  4
 8  6  0  3       8  6  0  0
 8  7  1  4       8  7  1  2
 8  9  3  6       8  9  3  9
 9  0  7  9       9  0  7  7
 9  1  8 10       9  1  8  1
 9  2  9  0       9  2  9  4
 9  3 10  1       9  3 10 10
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  3
 9  9  5  7       9  9  5  0
10  0  9 10      10  0  9  9
10  2  0  1      10  2  0 10
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  1
10  5  3  4      10  5  3  3
10  8  6  7      10  8  6  2
10 10  8  9      10 10  8  4

Trade and trademate for volume 84
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  1
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  3
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  9
 1  0  2  1       1  0  2  0
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  9
 1  7  9  8       1  7  9  1
 1  8 10  9       1  8 10  4
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  9
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  1
 2  7  0  9       2  7  0  4
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  6
 3  0  6  3       3  0  6  9
 3  2  8  5       3  2  8  0
 3  3  9  6       3  3  9  5
 3  5  0  8       3  5  0  3
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  2
 3  8  3  0       3  8  3  8
 3 10  5  2       3 10  5 10
 4  0  8  4       4  0  8  3
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  5
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  8
 4  9  6  2       4  9  6  4
 4 10  7  3       4 10  7  2
 5  0 10  5       5  0 10  1
 5  1  0  6       5  1  0  8
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5  5
 5  7  6  1       5  7  6 10
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1  4
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  6
 6  7  8  2       6  7  8  9
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  2
 7  1  4  8       7  1  4  3
 7  2  5  9       7  2  5  4
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  5
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  9
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  2
 8  1  6  9       8  1  6  1
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  4
 8  4  9  1       8  4  9  3
 8  5 10  2       8  5 10 10
 8  6  0  3       8  6  0  0
 8  7  1  4       8  7  1  8
 8  9  3  6       8  9  3  9
 9  0  7  9       9  0  7  8
 9  2  9  0       9  2  9  9
 9  3 10  1       9  3 10  3
 9  5  1  3       9  5  1  1
 9 10  6  8       9 10  6  0
10  4  2  3      10  4  2  6
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5  3
10  9  7  8      10  9  7  5
10 10  8  9      10 10  8  8

Trade and trademate for volume 85
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1 10
 0  3  3  3       0  3  3  5
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  6
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  9
 1  2  4  3       1  2  4  6
 1  4  6  5       1  4  6  7
 1  5  7  6       1  5  7  5
 1  6  8  7       1  6  8  9
 1  8 10  9       1  8 10  3
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  3
 2  5  9  7       2  5  9  4
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  7
 3  2  8  5       3  2  8  4
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  5
 3  9  4  1       3  9  4  3
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  9
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0  1
 4  5  2  9       4  5  2  6
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4  7
 4  8  5  1       4  8  5 10
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10 10
 5  1  0  6       5  1  0  4
 5  2  1  7       5  2  1  1
 5  5  4 10       5  5  4  0
 5  6  5  0       5  6  5  6
 5  7  6  1       5  7  6  3
 5  9  8  3       5  9  8  7
 5 10  9  4       5 10  9  5
 6  1  2  7       6  1  2  3
 6  2  3  8       6  2  3  7
 6  4  5 10       6  4  5  5
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  0
 6  8  9  3       6  8  9  1
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  4
 7  2  5  9       7  2  5  3
 7  3  6 10       7  3  6  0
 7  4  7  0       7  4  7 10
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  6
 7  9  1  5       7  9  1  9
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  5
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8 10
 8  4  9  1       8  4  9  3
 8  6  0  3       8  6  0  7
 8  8  2  5       8  8  2  9
 8 10  4  7       8 10  4  1
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9 10
 9  3 10  1       9  3 10  7
 9  7  3  5       9  7  3  1
 9  8  4  6       9  8  4  5
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  6
10  2  0  1      10  2  0  5
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  8
10  6  4  5      10  6  4 10
10  7  5  6      10  7  5  9
10  8  6  7      10  8  6  4
10  9  7  8      10  9  7  1
10 10  8  9      10 10  8  3

Trade and trademate for volume 86
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  0
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  3
 0  9  9  9       0  9  9  5
 0 10 10 10       0 10 10  9
 1  1  3  2       1  1  3  9
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  0
 1  6  8  7       1  6  8 10
 1  8 10  9       1  8 10  2
 1  9  0 10       1  9  0  4
 1 10  1  0       1 10  1  5
 2  0  4  2       2  0  4  9
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  0
 2  7  0  9       2  7  0 10
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  2
 2 10  3  1       2 10  3  3
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  9
 3  4 10  7       3  4 10  3
 3  6  1  9       3  6  1  2
 3  7  2 10       3  7  2  0
 3  8  3  0       3  8  3  1
 3  9  4  1       3  9  4 10
 3 10  5  2       3 10  5  4
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  2
 4  3  0  7       4  3  0  3
 4  6  3 10       4  6  3  7
 4  7  4  0       4  7  4  4
 4  8  5  1       4  8  5  0
 4  9  6  2       4  9  6  1
 4 10  7  3       4 10  7 10
 5  0 10  5       5  0 10 10
 5  4  3  9       5  4  3  4
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5  5
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  0
 5 10  9  4       5 10  9  1
 6  1  2  7       6  1  2 10
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  2
 6  5  6  0       6  5  6  4
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  0
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  2
 7  4  7  0       7  4  7  9
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  3
 8  1  6  9       8  1  6  3
 8  2  7 10       8  2  7  2
 8  3  8  0       8  3  8  4
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  0
 8  6  0  3       8  6  0  9
 8  7  1  4       8  7  1  1
 9  0  7  9       9  0  7  4
 9  1  8 10       9  1  8  7
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1 10
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  2
 9  9  5  7       9  9  5  9
10  0  9 10      10  0  9  3
10  1 10  0      10  1 10  4
10  3  1  2      10  3  1  9
10  4  2  3      10  4  2  7
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  0
10  8  6  7      10  8  6 10
10 10  8  9      10 10  8  2

Trade and trademate for volume 87
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  1
 0  7  7  7       0  7  7  2
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  1
 1  4  6  5       1  4  6  8
 1  6  8  7       1  6  8  2
 1  7  9  8       1  7  9  3
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1  7
 2  1  5  3       2  1  5  7
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  1
 2  7  0  9       2  7  0  6
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  9
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  8
 3  2  8  5       3  2  8  3
 3  3  9  6       3  3  9  0
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0  4
 3  7  2 10       3  7  2  5
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4 10
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9 10
 4  4  1  8       4  4  1  5
 4  6  3 10       4  6  3  4
 4  7  4  0       4  7  4  8
 4  8  5  1       4  8  5  0
 5  1  0  6       5  1  0  1
 5  2  1  7       5  2  1  0
 5  4  3  9       5  4  3  2
 5  5  4 10       5  5  4  3
 5  6  5  0       5  6  5 10
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9  6
 6  1  2  7       6  1  2  2
 6  2  3  8       6  2  3  5
 6  4  5 10       6  4  5  3
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  3
 7  1  4  8       7  1  4  6
 7  2  5  9       7  2  5  8
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  7
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0  2
 7  9  1  5       7  9  1  1
 7 10  2  6       7 10  2  4
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  5
 8  3  8  0       8  3  8  6
 8  4  9  1       8  4  9  7
 8  8  2  5       8  8  2  1
 8  9  3  6       8  9  3  8
 8 10  4  7       8 10  4  0
 9  0  7  9       9  0  7  4
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9  2
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0 10
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  5
 9  9  5  7       9  9  5  6
 9 10  6  8       9 10  6  1
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  4
10  2  0  1      10  2  0  9
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3 10
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  1
10  8  6  7      10  8  6  3
10  9  7  8      10  9  7  0
10 10  8  9      10 10  8  5

Trade and trademate for volume 88
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1 10
 0  3  3  3       0  3  3  5
 0  5  5  5       0  5  5  0
 0  7  7  7       0  7  7  9
 0  9  9  9       0  9  9  7
 0 10 10 10       0 10 10  1
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  9
 1  3  5  4       1  3  5  3
 1  8 10  9       1  8 10  4
 1  9  0 10       1  9  0  1
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  2
 2  5  9  7       2  5  9  1
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  5
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  4
 2 10  3  1       2 10  3  9
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  0
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0 10
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  1
 3  9  4  1       3  9  4  2
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  4
 4  3  0  7       4  3  0  0
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2  8
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  2
 4  9  6  2       4  9  6  9
 4 10  7  3       4 10  7  7
 5  0 10  5       5  0 10  2
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  5
 5  6  5  0       5  6  5  4
 5  8  7  2       5  8  7 10
 5 10  9  4       5 10  9  0
 6  1  2  7       6  1  2  1
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  9
 6  5  6  0       6  5  6  7
 6  6  7  1       6  6  7  5
 6  9 10  4       6  9 10  0
 6 10  0  5       6 10  0  4
 7  0  3  7       7  0  3  8
 7  1  4  8       7  1  4  7
 7  2  5  9       7  2  5  1
 7  5  8  1       7  5  8  4
 7  8  0  4       7  8  0  9
 8  0  5  8       8  0  5  7
 8  1  6  9       8  1  6  2
 8  2  7 10       8  2  7  4
 8  3  8  0       8  3  8  1
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  9
 8  6  0  3       8  6  0  8
 8  7  1  4       8  7  1  0
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9  5
 9  3 10  1       9  3 10  7
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  4
 9  9  5  7       9  9  5 10
10  0  9 10      10  0  9  9
10  1 10  0      10  1 10  5
10  2  0  1      10  2  0  7
10  3  1  2      10  3  1  4
10  5  3  4      10  5  3  2
10  6  4  5      10  6  4  1
10  8  6  7      10  8  6  0
10 10  8  9      10 10  8 10

Trade and trademate for volume 89
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  3
 0  6  6  6       0  6  6 10
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  1
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  8
 1  0  2  1       1  0  2 10
 1  2  4  3       1  2  4  1
 1  3  5  4       1  3  5  0
 1  5  7  6       1  5  7  4
 1  7  9  8       1  7  9  6
 1  9  0 10       1  9  0  8
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  1
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  9
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  6
 2  7  0  9       2  7  0  7
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  5
 3  0  6  3       3  0  6  6
 3  1  7  4       3  1  7 10
 3  3  9  6       3  3  9  3
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  1
 3  7  2 10       3  7  2  8
 3  9  4  1       3  9  4  4
 4  1  9  5       4  1  9  9
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0 10
 4  5  2  9       4  5  2  1
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4  5
 4  8  5  1       4  8  5  6
 4 10  7  3       4 10  7  7
 5  0 10  5       5  0 10  1
 5  1  0  6       5  1  0  5
 5  2  1  7       5  2  1  2
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  7
 5  6  5  0       5  6  5  8
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  0
 6  3  4  9       6  3  4  6
 6  4  5 10       6  4  5  4
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  5
 6  8  9  3       6  8  9  7
 6  9 10  4       6  9 10 10
 6 10  0  5       6 10  0  1
 7  3  6 10       7  3  6  1
 7  5  8  1       7  5  8 10
 8  0  5  8       8  0  5  3
 8  1  6  9       8  1  6  7
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  8
 8  6  0  3       8  6  0  0
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4 10
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9 10
 9  3 10  1       9  3 10  5
 9  4  0  2       9  4  0  6
 9  5  1  3       9  5  1  0
 9  7  3  5       9  7  3  1
 9  8  4  6       9  8  4  2
 9 10  6  8       9 10  6  9
10  0  9 10      10  0  9  5
10  1 10  0      10  1 10  4
10  2  0  1      10  2  0  3
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  1
10 10  8  9      10 10  8  0

Trade and trademate for volume 90
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1 10
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  1
 0  7  7  7       0  7  7  4
 0  8  8  8       0  8  8  0
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  2
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6 10
 1  7  9  8       1  7  9  3
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1  8
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  8
 2  3  7  5       2  3  7  7
 2  5  9  7       2  5  9  1
 2  6 10  8       2  6 10  3
 2  8  1 10       2  8  1  5
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  2
 3  4 10  7       3  4 10  0
 3  5  0  8       3  5  0  7
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  3
 3  9  4  1       3  9  4 10
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  7
 4  3  0  7       4  3  0 10
 4  4  1  8       4  4  1  4
 4  5  2  9       4  5  2  2
 4  6  3 10       4  6  3  1
 4  8  5  1       4  8  5  8
 4  9  6  2       4  9  6  9
 5  0 10  5       5  0 10  7
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  5
 5  4  3  9       5  4  3  8
 5  5  4 10       5  5  4  9
 5  6  5  0       5  6  5  2
 5  8  7  2       5  8  7 10
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9  0
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  5
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  7
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  0
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  2
 6  9 10  4       6  9 10  1
 6 10  0  5       6 10  0  4
 7  0  3  7       7  0  3  0
 7  1  4  8       7  1  4  3
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  2
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  8
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  1
 7  9  1  5       7  9  1  7
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  5
 8  5 10  2       8  5 10 10
 8  6  0  3       8  6  0  8
 8  7  1  4       8  7  1  2
 8  8  2  5       8  8  2  4
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  1
 9  2  9  0       9  2  9  9
 9  3 10  1       9  3 10  4
 9  5  1  3       9  5  1  0
 9  6  2  4       9  6  2 10
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  3
 9 10  6  8       9 10  6  5
10  1 10  0      10  1 10  8
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  1
10  9  7  8      10  9  7  2

Trade and trademate for volume 91
 0  0  0  0       0  0  0 10
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3  0
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  2
 0 10 10 10       0 10 10  3
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5 10
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  1
 1  9  0 10       1  9  0  5
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6 10
 2  3  7  5       2  3  7  9
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  2
 2  6 10  8       2  6 10  6
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  5
 2  9  2  0       2  9  2  7
 2 10  3  1       2 10  3  8
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7 10
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  3
 3  4 10  7       3  4 10  2
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  8
 3  7  2 10       3  7  2  6
 3  8  3  0       3  8  3  7
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8  6
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  7
 4  5  2  9       4  5  2  3
 4  7  4  0       4  7  4  9
 4  9  6  2       4  9  6  8
 4 10  7  3       4 10  7  2
 5  1  0  6       5  1  0  2
 5  2  1  7       5  2  1  3
 5  5  4 10       5  5  4  7
 5  8  7  2       5  8  7  4
 5  9  8  3       5  9  8 10
 5 10  9  4       5 10  9  6
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  0
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  6
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  5
 6  6  7  1       6  6  7  3
 6  8  9  3       6  8  9 10
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  2
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  5
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10 10
 7  8  0  4       7  8  0  3
 7  9  1  5       7  9  1  6
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  7
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  5
 8  4  9  1       8  4  9  0
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  1
 8  8  2  5       8  8  2  2
 8  9  3  6       8  9  3  3
 8 10  4  7       8 10  4 10
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9  7
 9  4  0  2       9  4  0  6
 9  5  1  3       9  5  1 10
 9  6  2  4       9  6  2  9
 9  8  4  6       9  8  4  0
 9  9  5  7       9  9  5  2
 9 10  6  8       9 10  6  4
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  7
10  2  0  1      10  2  0  8
10  4  2  3      10  4  2 10
10  7  5  6      10  7  5  3
10  8  6  7      10  8  6  6
10  9  7  8      10  9  7  0

Trade and trademate for volume 92
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  5
 0  5  5  5       0  5  5  9
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  1
 0  9  9  9       0  9  9  3
 0 10 10 10       0 10 10  0
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  9
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  0
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  1
 1 10  1  0       1 10  1  8
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  2
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8 10
 2  6 10  8       2  6 10  1
 2  8  1 10       2  8  1  0
 2  9  2  0       2  9  2  8
 2 10  3  1       2 10  3  6
 3  3  9  6       3  3  9 10
 3  5  0  8       3  5  0  6
 3  7  2 10       3  7  2  2
 3  8  3  0       3  8  3  8
 3  9  4  1       3  9  4  0
 3 10  5  2       3 10  5  1
 4  1  9  5       4  1  9  8
 4  3  0  7       4  3  0  0
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  2
 4  7  4  0       4  7  4  7
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  9
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  9
 5  1  0  6       5  1  0 10
 5  2  1  7       5  2  1  2
 5  3  2  8       5  3  2  1
 5  4  3  9       5  4  3  3
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5  5
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1 10
 6  1  2  7       6  1  2  5
 6  2  3  8       6  2  3  0
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7  6
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  2
 6 10  0  5       6 10  0  7
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  8
 7 10  2  6       7 10  2  3
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  7
 8  2  7 10       8  2  7  1
 8  3  8  0       8  3  8  8
 8  4  9  1       8  4  9  6
 8  5 10  2       8  5 10  5
 8  8  2  5       8  8  2  9
 8  9  3  6       8  9  3 10
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9  9
 9  3 10  1       9  3 10  2
 9  4  0  2       9  4  0  5
 9  7  3  5       9  7  3  1
 9 10  6  8       9 10  6 10
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  8
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  0
10  6  4  5      10  6  4 10
10  8  6  7      10  8  6  5
10  9  7  8      10  9  7  2

Trade and trademate for volume 93
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  0
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  1
 0  9  9  9       0  9  9  2
 0 10 10 10       0 10 10  9
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  9
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  5
 1  8 10  9       1  8 10  2
 1 10  1  0       1 10  1  6
 2  0  4  2       2  0  4 10
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  4
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  3
 2  8  1 10       2  8  1  1
 2  9  2  0       2  9  2  6
 2 10  3  1       2 10  3  7
 3  0  6  3       3  0  6  9
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9  5
 3  6  1  9       3  6  1 10
 3  7  2 10       3  7  2  1
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10 10
 4  3  0  7       4  3  0  4
 4  5  2  9       4  5  2  7
 4  6  3 10       4  6  3  2
 4  7  4  0       4  7  4  9
 4  8  5  1       4  8  5  5
 4  9  6  2       4  9  6  0
 5  1  0  6       5  1  0  1
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5  3
 5  7  6  1       5  7  6  6
 5  8  7  2       5  8  7 10
 5  9  8  3       5  9  8  9
 6  0  1  6       6  0  1  4
 6  1  2  7       6  1  2  5
 6  3  4  9       6  3  4  7
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  9
 6  7  8  2       6  7  8  0
 6  9 10  4       6  9 10  1
 6 10  0  5       6 10  0  2
 7  0  3  7       7  0  3  3
 7  3  6 10       7  3  6  2
 7  4  7  0       7  4  7  1
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  4
 7  8  0  4       7  8  0  7
 7 10  2  6       7 10  2 10
 8  1  6  9       8  1  6  7
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  0
 8  6  0  3       8  6  0  5
 8  7  1  4       8  7  1  2
 8  8  2  5       8  8  2  9
 8  9  3  6       8  9  3  4
 8 10  4  7       8 10  4  1
 9  0  7  9       9  0  7  2
 9  2  9  0       9  2  9  1
 9  3 10  1       9  3 10  6
 9  4  0  2       9  4  0  9
 9  8  4  6       9  8  4  0
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  9
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4  6
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  4
10 10  8  9      10 10  8  5

Trade and trademate for volume 94
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3  7
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5 10
 0  7  7  7       0  7  7  1
 0  9  9  9       0  9  9  4
 0 10 10 10       0 10 10  9
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  4
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  5
 1  8 10  9       1  8 10  0
 1  9  0 10       1  9  0  9
 1 10  1  0       1 10  1  6
 2  0  4  2       2  0  4  9
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  4
 2  5  9  7       2  5  9  1
 2  6 10  8       2  6 10  3
 2  7  0  9       2  7  0  7
 2 10  3  1       2 10  3  8
 3  1  7  4       3  1  7  0
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9 10
 3  5  0  8       3  5  0  2
 3  7  2 10       3  7  2  6
 3  8  3  0       3  8  3  5
 3  9  4  1       3  9  4  8
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  2
 4  2 10  6       4  2 10  8
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  4
 4  5  2  9       4  5  2  3
 4  6  3 10       4  6  3  1
 4  8  5  1       4  8  5  9
 4  9  6  2       4  9  6 10
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  4
 5  1  0  6       5  1  0  8
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  6
 5  7  6  1       5  7  6  5
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  3
 6  0  1  6       6  0  1  1
 6  2  3  8       6  2  3  0
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6  4
 6  6  7  1       6  6  7  8
 6  7  8  2       6  7  8  9
 6  8  9  3       6  8  9  6
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0 10
 7  0  3  7       7  0  3  2
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5  6
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10 10
 7  8  0  4       7  8  0  3
 7 10  2  6       7 10  2  4
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  0
 8  5 10  2       8  5 10  5
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  2
 8  8  2  5       8  8  2  1
 9  0  7  9       9  0  7  6
 9  2  9  0       9  2  9  9
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  3
 9  8  4  6       9  8  4  4
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  5
10  1 10  0      10  1 10  6
10  3  1  2      10  3  1  0
10  4  2  3      10  4  2  8
10  5  3  4      10  5  3  9
10  6  4  5      10  6  4 10
10  7  5  6      10  7  5  4
10  9  7  8      10  9  7  3
10 10  8  9      10 10  8  2

Trade and trademate for volume 95
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  8
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6 10
 0  8  8  8       0  8  8  0
 0 10 10 10       0 10 10  6
 1  0  2  1       1  0  2  6
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  1
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  8
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10  2
 2  7  0  9       2  7  0 10
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  9
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  2
 3  4 10  7       3  4 10  0
 3  5  0  8       3  5  0  5
 3  6  1  9       3  6  1  8
 3  7  2 10       3  7  2  9
 3  8  3  0       3  8  3 10
 3  9  4  1       3  9  4  6
 3 10  5  2       3 10  5  7
 4  0  8  4       4  0  8  9
 4  1  9  5       4  1  9  3
 4  2 10  6       4  2 10 10
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2  7
 4  6  3 10       4  6  3  0
 4  7  4  0       4  7  4  4
 4  8  5  1       4  8  5  8
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  7
 5  1  0  6       5  1  0  8
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  0
 5  4  3  9       5  4  3  6
 5  6  5  0       5  6  5  9
 5  9  8  3       5  9  8  5
 6  0  1  6       6  0  1  5
 6  1  2  7       6  1  2 10
 6  2  3  8       6  2  3  7
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6  9
 6  6  7  1       6  6  7  6
 6  8  9  3       6  8  9  1
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  8
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5  2
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  5
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8 10
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  8
 8  7  1  4       8  7  1  6
 8  9  3  6       8  9  3  1
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  0
 9  1  8 10       9  1  8  7
 9  2  9  0       9  2  9  6
 9  4  0  2       9  4  0  9
 9  5  1  3       9  5  1  2
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5 10
10  1 10  0      10  1 10  5
10  3  1  2      10  3  1  9
10  4  2  3      10  4  2  2
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  0
10  8  6  7      10  8  6  6
10 10  8  9      10 10  8  3

Trade and trademate for volume 96
 0  0  0  0       0  0  0  9
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  8
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  0
 0  9  9  9       0  9  9  2
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  9
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  2
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10  7
 1  9  0 10       1  9  0  3
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  6
 2  4  8  6       2  4  8 10
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0  1
 2  8  1 10       2  8  1  4
 2 10  3  1       2 10  3  2
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  8
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  6
 3  5  0  8       3  5  0  0
 3  7  2 10       3  7  2  4
 3  8  3  0       3  8  3 10
 3 10  5  2       3 10  5  3
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0 10
 4  4  1  8       4  4  1  5
 4  5  2  9       4  5  2  8
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4  2
 4  9  6  2       4  9  6  4
 4 10  7  3       4 10  7  9
 5  0 10  5       5  0 10  1
 5  1  0  6       5  1  0  5
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2  9
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  7
 5  6  5  0       5  6  5 10
 5  7  6  1       5  7  6  3
 5  9  8  3       5  9  8  6
 6  1  2  7       6  1  2  2
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  0
 6  4  5 10       6  4  5  9
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  4
 6  7  8  2       6  7  8  8
 6  9 10  4       6  9 10  5
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  5
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  2
 7  3  6 10       7  3  6  1
 7  4  7  0       7  4  7  3
 7  5  8  1       7  5  8  4
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  7
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  7
 8  3  8  0       8  3  8  3
 8  6  0  3       8  6  0  6
 8  7  1  4       8  7  1 10
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  8
 9  0  7  9       9  0  7  0
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9 10
 9  3 10  1       9  3 10  4
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  7
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  5
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  4
10  4  2  3      10  4  2  7
10  5  3  4      10  5  3  6
10  7  5  6      10  7  5  0
10  8  6  7      10  8  6  9
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  1

Trade and trademate for volume 97
 0  0  0  0       0  0  0  9
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  7
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4 10
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  6
 1  7  9  8       1  7  9  1
 1  8 10  9       1  8 10  0
 1  9  0 10       1  9  0  8
 1 10  1  0       1 10  1  9
 2  0  4  2       2  0  4  7
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7 10
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3  6
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  0
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  1
 3  6  1  9       3  6  1  7
 3  8  3  0       3  8  3  9
 3  9  4  1       3  9  4  3
 4  0  8  4       4  0  8  8
 4  1  9  5       4  1  9 10
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  5
 4  4  1  8       4  4  1  2
 4  6  3 10       4  6  3  3
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  4
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2  3
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  8
 5  7  6  1       5  7  6  9
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  0
 6  0  1  6       6  0  1 10
 6  1  2  7       6  1  2  6
 6  4  5 10       6  4  5  7
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  5
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  3
 7  0  3  7       7  0  3  1
 7  1  4  8       7  1  4  2
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  5
 7  5  8  1       7  5  8 10
 7  6  9  2       7  6  9  4
 7  8  0  4       7  8  0  6
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  8
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  8
 8  2  7 10       8  2  7  3
 8  3  8  0       8  3  8  2
 8  4  9  1       8  4  9  9
 8  5 10  2       8  5 10  6
 8  6  0  3       8  6  0 10
 8  7  1  4       8  7  1  5
 8  8  2  5       8  8  2  7
 8  9  3  6       8  9  3  4
 8 10  4  7       8 10  4  1
 9  0  7  9       9  0  7  6
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9  2
 9  4  0  2       9  4  0  4
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  8
 9  9  5  7       9  9  5 10
 9 10  6  8       9 10  6  5
10  0  9 10      10  0  9  3
10  1 10  0      10  1 10  4
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  8
10  4  2  3      10  4  2  1
10  5  3  4      10  5  3  2
10  8  6  7      10  8  6 10
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8  7

Trade and trademate for volume 98
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1 10
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  9
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  3
 0  8  8  8       0  8  8  5
 0  9  9  9       0  9  9  2
 0 10 10 10       0 10 10  4
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  0
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  5
 1  6  8  7       1  6  8  2
 1 10  1  0       1 10  1  3
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9 10
 2  6 10  8       2  6 10  6
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  9
 2 10  3  1       2 10  3  5
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  7
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10 10
 3  5  0  8       3  5  0  3
 3  7  2 10       3  7  2  4
 3  8  3  0       3  8  3  8
 3  9  4  1       3  9  4  5
 4  0  8  4       4  0  8  3
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  9
 4  4  1  8       4  4  1  5
 4  5  2  9       4  5  2  6
 4  6  3 10       4  6  3  4
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5 10
 4  9  6  2       4  9  6  8
 4 10  7  3       4 10  7  0
 5  0 10  5       5  0 10  8
 5  1  0  6       5  1  0  2
 5  2  1  7       5  2  1  1
 5  3  2  8       5  3  2 10
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  7
 5  7  6  1       5  7  6  5
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  6
 5 10  9  4       5 10  9  9
 6  0  1  6       6  0  1  4
 6  1  2  7       6  1  2  5
 6  2  3  8       6  2  3  9
 6  3  4  9       6  3  4  3
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  2
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3 10
 7  2  5  9       7  2  5  6
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  2
 7  5  8  1       7  5  8  9
 7  6  9  2       7  6  9  5
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  5
 8  4  9  1       8  4  9  4
 8  5 10  2       8  5 10  1
 8  6  0  3       8  6  0  8
 8  7  1  4       8  7  1  6
 8  8  2  5       8  8  2  2
 8  9  3  6       8  9  3  3
 9  1  8 10       9  1  8  4
 9  2  9  0       9  2  9  3
 9  3 10  1       9  3 10  5
 9  4  0  2       9  4  0  7
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  2
 9  9  5  7       9  9  5  1
 9 10  6  8       9 10  6 10
10  0  9 10      10  0  9  6
10  2  0  1      10  2  0  5
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4 10
10  7  5  6      10  7  5  9
10  8  6  7      10  8  6  1
10  9  7  8      10  9  7  4
10 10  8  9      10 10  8  8

Trade and trademate for volume 99
 0  0  0  0       0  0  0  9
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  8
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  5
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  1
 1  1  3  2       1  1  3  4
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  2
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  7
 1  8 10  9       1  8 10  6
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  6
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8 10
 2  5  9  7       2  5  9  5
 2  6 10  8       2  6 10  0
 2  7  0  9       2  7  0  1
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  7
 3  1  7  4       3  1  7 10
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9  4
 3  4 10  7       3  4 10  5
 3  5  0  8       3  5  0  7
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  8
 3 10  5  2       3 10  5  9
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  8
 4  2 10  6       4  2 10  4
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  2
 4  9  6  2       4  9  6  5
 5  0 10  5       5  0 10  8
 5  1  0  6       5  1  0  5
 5  3  2  8       5  3  2  0
 5  4  3  9       5  4  3  1
 5  5  4 10       5  5  4  6
 5  6  5  0       5  6  5  3
 5  7  6  1       5  7  6  2
 5  8  7  2       5  8  7  4
 5  9  8  3       5  9  8  9
 5 10  9  4       5 10  9 10
 6  0  1  6       6  0  1 10
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  5
 6  4  5 10       6  4  5  7
 6  7  8  2       6  7  8  4
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  6
 7  1  4  8       7  1  4  7
 7  2  5  9       7  2  5  8
 7  6  9  2       7  6  9  9
 7  8  0  4       7  8  0  2
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  5
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  1
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  6
 8  5 10  2       8  5 10 10
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  5
 8  8  2  5       8  8  2  7
 8  9  3  6       8  9  3  8
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  5
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9  1
 9  3 10  1       9  3 10  7
 9  4  0  2       9  4  0  3
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  9
 9  8  4  6       9  8  4 10
 9  9  5  7       9  9  5  6
 9 10  6  8       9 10  6  4
10  0  9 10      10  0  9  2
10  1 10  0      10  1 10  9
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  1
10  4  2  3      10  4  2  4
10  5  3  4      10  5  3  3
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  7
10 10  8  9      10 10  8  6

Trade and trademate for volume 100
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4 10
 0  5  5  5       0  5  5  7
 0  7  7  7       0  7  7  4
 0  8  8  8       0  8  8  2
 0 10 10 10       0 10 10  8
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5 10
 1  4  6  5       1  4  6  4
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  0
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  1
 2  4  8  6       2  4  8  3
 2  5  9  7       2  5  9  5
 2  6 10  8       2  6 10  7
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  4
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  5
 3  5  0  8       3  5  0  1
 3  6  1  9       3  6  1 10
 3  7  2 10       3  7  2  9
 3  8  3  0       3  8  3  8
 3  9  4  1       3  9  4  6
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  8
 4  2 10  6       4  2 10  3
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  6
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  9
 4  7  4  0       4  7  4  5
 4 10  7  3       4 10  7  0
 5  0 10  5       5  0 10  4
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1  0
 5  4  3  9       5  4  3  2
 5  5  4 10       5  5  4  3
 5  6  5  0       5  6  5  5
 5  7  6  1       5  7  6 10
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  6
 6  0  1  6       6  0  1  1
 6  1  2  7       6  1  2  4
 6  2  3  8       6  2  3  5
 6  4  5 10       6  4  5  0
 6  5  6  0       6  5  6  8
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  6
 6  9 10  4       6  9 10 10
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  6
 7  1  4  8       7  1  4  2
 7  2  5  9       7  2  5  8
 7  3  6 10       7  3  6  3
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10  1
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  7
 7 10  2  6       7 10  2  5
 8  0  5  8       8  0  5  9
 8  1  6  9       8  1  6  7
 8  3  8  0       8  3  8  5
 8  6  0  3       8  6  0  0
 8  7  1  4       8  7  1  8
 8  8  2  5       8  8  2  6
 8  9  3  6       8  9  3  3
 8 10  4  7       8 10  4  4
 9  0  7  9       9  0  7  5
 9  2  9  0       9  2  9  2
 9  3 10  1       9  3 10  6
 9  4  0  2       9  4  0  8
 9  5  1  3       9  5  1  9
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  0
 9  9  5  7       9  9  5  4
 9 10  6  8       9 10  6  1
10  2  0  1      10  2  0  6
10  4  2  3      10  4  2  7
10  6  4  5      10  6  4  1
10  7  5  6      10  7  5  3
10  8  6  7      10  8  6  5

Trade and trademate for volume 101
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  8
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  9
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  5
 0  8  8  8       0  8  8  6
 0  9  9  9       0  9  9  4
 0 10 10 10       0 10 10  1
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  4
 1  6  8  7       1  6  8  3
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  5
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9 10
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  1
 2  9  2  0       2  9  2  8
 2 10  3  1       2 10  3  6
 3  0  6  3       3  0  6  6
 3  3  9  6       3  3  9  3
 3  4 10  7       3  4 10  0
 3  6  1  9       3  6  1  2
 3  8  3  0       3  8  3  9
 3 10  5  2       3 10  5  7
 4  0  8  4       4  0  8  9
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  8
 4  4  1  8       4  4  1  6
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  5
 4  8  5  1       4  8  5  2
 4  9  6  2       4  9  6 10
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1 10
 5  3  2  8       5  3  2  6
 5  4  3  9       5  4  3  8
 5  5  4 10       5  5  4  3
 5  6  5  0       5  6  5  4
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  0
 5 10  9  4       5 10  9  5
 6  0  1  6       6  0  1  5
 6  2  3  8       6  2  3  4
 6  3  4  9       6  3  4  2
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6  9
 6  7  8  2       6  7  8  8
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  6
 6 10  0  5       6 10  0 10
 7  0  3  7       7  0  3  0
 7  1  4  8       7  1  4  6
 7  2  5  9       7  2  5  1
 7  3  6 10       7  3  6  5
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  8
 7  7 10  3       7  7 10  7
 7  9  1  5       7  9  1  3
 7 10  2  6       7 10  2  9
 8  0  5  8       8  0  5 10
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  1
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10  5
 8  6  0  3       8  6  0  6
 8  8  2  5       8  8  2  3
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  8
 9  0  7  9       9  0  7  8
 9  2  9  0       9  2  9  6
 9  3 10  1       9  3 10  4
 9  4  0  2       9  4  0  1
 9  5  1  3       9  5  1  7
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  3
 9  8  4  6       9  8  4  5
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  2
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  9
10  4  2  3      10  4  2  5
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4 10
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  2
10 10  8  9      10 10  8  4

Trade and trademate for volume 102
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  0
 0  2  2  2       0  2  2  1
 0  4  4  4       0  4  4  9
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6 10
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  5
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  2
 1  6  8  7       1  6  8  4
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10  7
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4 10
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  8
 2  5  9  7       2  5  9  5
 2  6 10  8       2  6 10  1
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  9
 2 10  3  1       2 10  3  7
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  8
 3  2  8  5       3  2  8  7
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  3
 3  7  2 10       3  7  2  2
 3  8  3  0       3  8  3  5
 3  9  4  1       3  9  4  6
 3 10  5  2       3 10  5 10
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9  3
 4  4  1  8       4  4  1  5
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  8
 4  7  4  0       4  7  4  4
 4  8  5  1       4  8  5  9
 4 10  7  3       4 10  7  0
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1 10
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  7
 5  6  5  0       5  6  5  6
 5  7  6  1       5  7  6  5
 5  8  7  2       5  8  7  1
 6  0  1  6       6  0  1  8
 6  1  2  7       6  1  2  4
 6  2  3  8       6  2  3  2
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  7
 6  5  6  0       6  5  6  9
 6  6  7  1       6  6  7  3
 6  7  8  2       6  7  8  6
 6  8  9  3       6  8  9 10
 6  9 10  4       6  9 10  0
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  9
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5  5
 7  3  6 10       7  3  6  4
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  0
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  7
 8  0  5  8       8  0  5  3
 8  1  6  9       8  1  6  7
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8 10
 8  4  9  1       8  4  9  6
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  5
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2  0
 8  9  3  6       8  9  3  4
 8 10  4  7       8 10  4  2
 9  0  7  9       9  0  7  4
 9  1  8 10       9  1  8  5
 9  3 10  1       9  3 10  9
 9  5  1  3       9  5  1  6
 9  6  2  4       9  6  2  7
 9  7  3  5       9  7  3 10
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5  1
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  4
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  8
10  8  6  7      10  8  6  6
10  9  7  8      10  9  7  5

Trade and trademate for volume 103
 0  0  0  0       0  0  0  4
 0  2  2  2       0  2  2 10
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  8
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  6
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  3
 1  7  9  8       1  7  9  1
 1  8 10  9       1  8 10  2
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4 10
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  9
 2  6 10  8       2  6 10  0
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  1
 2 10  3  1       2 10  3  5
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  9
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9 10
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0  5
 3  6  1  9       3  6  1  7
 3  7  2 10       3  7  2  6
 3  8  3  0       3  8  3  8
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5  4
 4  0  8  4       4  0  8  6
 4  2 10  6       4  2 10  8
 4  4  1  8       4  4  1  0
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  2
 4  7  4  0       4  7  4  9
 4  9  6  2       4  9  6 10
 5  0 10  5       5  0 10  9
 5  1  0  6       5  1  0  3
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  5
 5  7  6  1       5  7  6  4
 5  8  7  2       5  8  7  0
 5  9  8  3       5  9  8  8
 5 10  9  4       5 10  9  7
 6  0  1  6       6  0  1  2
 6  1  2  7       6  1  2  0
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  7
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  5
 6 10  0  5       6 10  0  9
 7  1  4  8       7  1  4  2
 7  3  6 10       7  3  6  1
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  6
 7  8  0  4       7  8  0 10
 7 10  2  6       7 10  2  8
 8  0  5  8       8  0  5  3
 8  1  6  9       8  1  6  6
 8  2  7 10       8  2  7  5
 8  3  8  0       8  3  8  4
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10 10
 8  6  0  3       8  6  0  1
 8  7  1  4       8  7  1  8
 8  8  2  5       8  8  2  7
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  0
 9  0  7  9       9  0  7  1
 9  2  9  0       9  2  9  4
 9  3 10  1       9  3 10  5
 9  4  0  2       9  4  0  8
 9  6  2  4       9  6  2  9
 9  7  3  5       9  7  3  0
 9 10  6  8       9 10  6  2
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  7
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  9
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  5
10  9  7  8      10  9  7  2
10 10  8  9      10 10  8  1

Trade and trademate for volume 104
 0  0  0  0       0  0  0 10
 0  1  1  1       0  1  1  9
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  3
 0 10 10 10       0 10 10  8
 1  0  2  1       1  0  2  9
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  5
 1  6  8  7       1  6  8  3
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1 10
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9 10
 2  6 10  8       2  6 10  6
 2  7  0  9       2  7  0  3
 2  8  1 10       2  8  1  0
 2  9  2  0       2  9  2  5
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8 10
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  0
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4  7
 3 10  5  2       3 10  5  3
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  8
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2  6
 4  6  3 10       4  6  3  9
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5 10
 4 10  7  3       4 10  7  0
 5  1  0  6       5  1  0  0
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2  3
 5  4  3  9       5  4  3  8
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  2
 5  7  6  1       5  7  6 10
 5  8  7  2       5  8  7  9
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  7
 6  0  1  6       6  0  1  1
 6  2  3  8       6  2  3  2
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  8
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  0
 7  0  3  7       7  0  3  3
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  5
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  1
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  8
 7  7 10  3       7  7 10  9
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  2
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  1
 8  2  7 10       8  2  7  3
 8  3  8  0       8  3  8  5
 8  4  9  1       8  4  9  9
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  7
 8  8  2  5       8  8  2  8
 8  9  3  6       8  9  3 10
 8 10  4  7       8 10  4  6
 9  0  7  9       9  0  7  7
 9  1  8 10       9  1  8  6
 9  3 10  1       9  3 10 10
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  1
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  4
10  0  9 10      10  0  9  6
10  1 10  0      10  1 10  3
10  4  2  3      10  4  2 10
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  4
10  8  6  7      10  8  6  5

Trade and trademate for volume 105
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  2
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  3
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10  4
 1  9  0 10       1  9  0  8
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  6
 2  6 10  8       2  6 10  5
 2  7  0  9       2  7  0  7
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2  4
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  0
 3  2  8  5       3  2  8  3
 3  3  9  6       3  3  9  1
 3  4 10  7       3  4 10  6
 3  5  0  8       3  5  0  4
 3  6  1  9       3  6  1 10
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  7
 3  9  4  1       3  9  4  9
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9  4
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0  5
 4  6  3 10       4  6  3  2
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  7
 4 10  7  3       4 10  7  6
 5  0 10  5       5  0 10  7
 5  2  1  7       5  2  1  4
 5  3  2  8       5  3  2  3
 5  4  3  9       5  4  3  1
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5  8
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7 10
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9  9
 6  1  2  7       6  1  2  5
 6  3  4  9       6  3  4  4
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  7
 6  7  8  2       6  7  8  9
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  5
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8 10
 7  6  9  2       7  6  9  3
 7  7 10  3       7  7 10  1
 7  8  0  4       7  8  0  2
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  5
 8  3  8  0       8  3  8  2
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  9
 8  7  1  4       8  7  1  3
 8  8  2  5       8  8  2  1
 8 10  4  7       8 10  4  0
 9  1  8 10       9  1  8  7
 9  2  9  0       9  2  9  2
 9  3 10  1       9  3 10 10
 9  4  0  2       9  4  0  3
 9  5  1  3       9  5  1  5
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  4
 9  9  5  7       9  9  5  1
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  9
10  2  0  1      10  2  0 10
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  0
10  6  4  5      10  6  4  1
10  8  6  7      10  8  6  5
10  9  7  8      10  9  7  3
10 10  8  9      10 10  8  4

Trade and trademate for volume 106
 0  0  0  0       0  0  0  9
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  7
 0  9  9  9       0  9  9 10
 0 10 10 10       0 10 10  5
 1  0  2  1       1  0  2  4
 1  2  4  3       1  2  4  9
 1  3  5  4       1  3  5  3
 1  6  8  7       1  6  8  0
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  7
 2  3  7  5       2  3  7  1
 2  4  8  6       2  4  8  2
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  3
 2  8  1 10       2  8  1  5
 2  9  2  0       2  9  2  8
 2 10  3  1       2 10  3  9
 3  0  6  3       3  0  6  1
 3  1  7  4       3  1  7  0
 3  4 10  7       3  4 10  3
 3  5  0  8       3  5  0 10
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  4
 3  9  4  1       3  9  4  2
 3 10  5  2       3 10  5  8
 4  0  8  4       4  0  8 10
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  7
 4  3  0  7       4  3  0  5
 4  6  3 10       4  6  3  3
 4  8  5  1       4  8  5  2
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  4
 5  2  1  7       5  2  1  0
 5  3  2  8       5  3  2 10
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  5
 5  6  5  0       5  6  5  6
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7  8
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  3
 6  0  1  6       6  0  1  3
 6  1  2  7       6  1  2  5
 6  2  3  8       6  2  3  6
 6  3  4  9       6  3  4  8
 6  5  6  0       6  5  6  2
 6  6  7  1       6  6  7  7
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  0
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  8
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  1
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  3
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  0
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  2
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  3
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9  4
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  2
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2  6
 8  9  3  6       8  9  3  5
 9  0  7  9       9  0  7  5
 9  1  8 10       9  1  8  8
 9  2  9  0       9  2  9  2
 9  3 10  1       9  3 10  4
 9  4  0  2       9  4  0  6
 9  5  1  3       9  5  1  7
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3 10
 9  8  4  6       9  8  4  3
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  9
10  2  0  1      10  2  0  8
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5  5
10  8  6  7      10  8  6 10
10  9  7  8      10  9  7  3
10 10  8  9      10 10  8  6

Trade and trademate for volume 107
 0  0  0  0       0  0  0  8
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  6
 0 10 10 10       0 10 10  5
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6 10
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  5
 1  7  9  8       1  7  9  3
 1  9  0 10       1  9  0  1
 2  0  4  2       2  0  4  9
 2  1  5  3       2  1  5 10
 2  2  6  4       2  2  6  1
 2  4  8  6       2  4  8  4
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  7
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  6
 2 10  3  1       2 10  3  3
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9  4
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0 10
 3  7  2 10       3  7  2  6
 3  9  4  1       3  9  4  5
 3 10  5  2       3 10  5  8
 4  0  8  4       4  0  8  6
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0  9
 4  4  1  8       4  4  1  2
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  8
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  5
 4  9  6  2       4  9  6  3
 4 10  7  3       4 10  7  1
 5  0 10  5       5  0 10 10
 5  1  0  6       5  1  0  0
 5  2  1  7       5  2  1  4
 5  3  2  8       5  3  2  3
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  6
 5  6  5  0       5  6  5  1
 5  7  6  1       5  7  6  5
 5  8  7  2       5  8  7  8
 5  9  8  3       5  9  8  9
 5 10  9  4       5 10  9  2
 6  0  1  6       6  0  1  3
 6  1  2  7       6  1  2  5
 6  2  3  8       6  2  3  6
 6  3  4  9       6  3  4  1
 6  4  5 10       6  4  5  9
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  7
 6  8  9  3       6  8  9 10
 6  9 10  4       6  9 10  8
 6 10  0  5       6 10  0  4
 7  0  3  7       7  0  3  5
 7  1  4  8       7  1  4  2
 7  2  5  9       7  2  5  3
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  6
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  4
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1 10
 7 10  2  6       7 10  2  9
 8  0  5  8       8  0  5  4
 8  4  9  1       8  4  9  5
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  6
 8  7  1  4       8  7  1  8
 8  8  2  5       8  8  2  1
 8  9  3  6       8  9  3  2
 9  0  7  9       9  0  7  0
 9  1  8 10       9  1  8  8
 9  2  9  0       9  2  9  9
 9  3 10  1       9  3 10  2
 9  4  0  2       9  4  0  3
 9  5  1  3       9  5  1  5
 9  6  2  4       9  6  2 10
 9  7  3  5       9  7  3  1
 9  8  4  6       9  8  4  4
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  6
10  2  0  1      10  2  0  5
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  8
10  5  3  4      10  5  3  9
10  6  4  5      10  6  4  3
10  7  5  6      10  7  5  0
10  8  6  7      10  8  6  2
10  9  7  8      10  9  7  4
10 10  8  9      10 10  8 10

Trade and trademate for volume 108
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1 10
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  0
 0  6  6  6       0  6  6  3
 0  8  8  8       0  8  8  2
 0  9  9  9       0  9  9  1
 0 10 10 10       0 10 10  4
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  3
 1  7  9  8       1  7  9  9
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  4
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6 10
 2  4  8  6       2  4  8  4
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  3
 2  8  1 10       2  8  1  8
 2  9  2  0       2  9  2  7
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  8
 3  3  9  6       3  3  9  4
 3  4 10  7       3  4 10 10
 3  5  0  8       3  5  0  2
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  1
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5  9
 4  0  8  4       4  0  8  9
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  0
 4  3  0  7       4  3  0 10
 4  4  1  8       4  4  1  1
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  2
 4  7  4  0       4  7  4  5
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  8
 5  0 10  5       5  0 10  3
 5  1  0  6       5  1  0  0
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3  6
 5  5  4 10       5  5  4  9
 5  6  5  0       5  6  5  1
 5  7  6  1       5  7  6  8
 5  8  7  2       5  8  7  4
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9 10
 6  0  1  6       6  0  1  4
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  7
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  0
 6  8  9  3       6  8  9  6
 6  9 10  4       6  9 10  2
 7  0  3  7       7  0  3  5
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5  4
 7  3  6 10       7  3  6  0
 7  4  7  0       7  4  7  2
 7  5  8  1       7  5  8 10
 7  6  9  2       7  6  9  8
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  9
 7 10  2  6       7 10  2  3
 8  0  5  8       8  0  5  0
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  1
 8  4  9  1       8  4  9  3
 8  5 10  2       8  5 10  8
 8  6  0  3       8  6  0  6
 8  7  1  4       8  7  1  2
 8  9  3  6       8  9  3 10
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9  5
 9  3 10  1       9  3 10  7
 9  4  0  2       9  4  0  9
 9  5  1  3       9  5  1  6
 9  6  2  4       9  6  2  0
 9  7  3  5       9  7  3  4
 9  8  4  6       9  8  4 10
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  2
10  0  9 10      10  0  9  2
10  1 10  0      10  1 10  5
10  3  1  2      10  3  1  3
10  4  2  3      10  4  2  8
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  9
10  9  7  8      10  9  7  0
10 10  8  9      10 10  8  6

Trade and trademate for volume 109
 0  0  0  0       0  0  0  2
 0  2  2  2       0  2  2  9
 0  3  3  3       0  3  3  7
 0  4  4  4       0  4  4  6
 0  5  5  5       0  5  5 10
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  5
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  4
 0 10 10 10       0 10 10  8
 1  0  2  1       1  0  2  3
 1  2  4  3       1  2  4 10
 1  4  6  5       1  4  6  1
 1  6  8  7       1  6  8  8
 1  7  9  8       1  7  9  0
 1  8 10  9       1  8 10  5
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1  9
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  9
 2  3  7  5       2  3  7  1
 2  4  8  6       2  4  8  0
 2  5  9  7       2  5  9  2
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  6
 2  8  1 10       2  8  1  8
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3  3
 3  0  6  3       3  0  6  9
 3  1  7  4       3  1  7 10
 3  2  8  5       3  2  8  7
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0  1
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  8
 3  9  4  1       3  9  4  3
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  8
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  3
 4  4  1  8       4  4  1  7
 4  5  2  9       4  5  2  0
 4  6  3 10       4  6  3  6
 4  7  4  0       4  7  4  9
 4  9  6  2       4  9  6 10
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10  0
 5  1  0  6       5  1  0  4
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2 10
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5  3
 5  7  6  1       5  7  6  2
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  5
 6  0  1  6       6  0  1 10
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  8
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  6
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  0
 7  2  5  9       7  2  5  5
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  3
 7  5  8  1       7  5  8  9
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10  1
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  2
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6  5
 8  2  7 10       8  2  7  0
 8  3  8  0       8  3  8  2
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  7
 8  6  0  3       8  6  0  9
 8  7  1  4       8  7  1  3
 8  8  2  5       8  8  2  4
 8  9  3  6       8  9  3  8
 8 10  4  7       8 10  4  1
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  6
 9  2  9  0       9  2  9  3
 9  3 10  1       9  3 10  9
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1  4
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3 10
 9  8  4  6       9  8  4  2
 9  9  5  7       9  9  5  0
 9 10  6  8       9 10  6  7
10  0  9 10      10  0  9  1
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  8
10  3  1  2      10  3  1  0
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  4
10  7  5  6      10  7  5  7
10  8  6  7      10  8  6  6
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8 10

Trade and trademate for volume 110
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  9
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  4
 0 10 10 10       0 10 10  2
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  0
 1  3  5  4       1  3  5  8
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  9
 2  4  8  6       2  4  8  4
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  5
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2  6
 2 10  3  1       2 10  3  3
 3  0  6  3       3  0  6  6
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  2
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  0
 3  5  0  8       3  5  0  1
 3  6  1  9       3  6  1  4
 3  7  2 10       3  7  2  9
 3  8  3  0       3  8  3  8
 3  9  4  1       3  9  4 10
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  1
 4  2 10  6       4  2 10  8
 4  3  0  7       4  3  0  3
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  5
 4  8  5  1       4  8  5  6
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10  9
 5  1  0  6       5  1  0 10
 5  2  1  7       5  2  1  0
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3  6
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  7
 5  7  6  1       5  7  6  3
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8  1
 5 10  9  4       5 10  9  8
 6  0  1  6       6  0  1  2
 6  1  2  7       6  1  2  8
 6  2  3  8       6  2  3  4
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  1
 6  5  6  0       6  5  6  7
 6  6  7  1       6  6  7  0
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  9
 6  9 10  4       6  9 10  3
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3  1
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  0
 7  4  7  0       7  4  7  2
 7  5  8  1       7  5  8  8
 7  6  9  2       7  6  9  3
 7  7 10  3       7  7 10  6
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  3
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  7
 8  3  8  0       8  3  8  6
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  5
 8  6  0  3       8  6  0  2
 8  7  1  4       8  7  1  8
 8  8  2  5       8  8  2  0
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  1
 9  0  7  9       9  0  7 10
 9  1  8 10       9  1  8  5
 9  2  9  0       9  2  9  6
 9  3 10  1       9  3 10  4
 9  4  0  2       9  4  0  8
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  2
 9  9  5  7       9  9  5  0
 9 10  6  8       9 10  6  9
10  0  9 10      10  0  9  5
10  1 10  0      10  1 10  7
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  1
10  5  3  4      10  5  3  2
10  6  4  5      10  6  4  6
10  7  5  6      10  7  5  4
10  8  6  7      10  8  6 10
10 10  8  9      10 10  8  0

Trade and trademate for volume 111
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  9
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8 10
 0  9  9  9       0  9  9  7
 0 10 10 10       0 10 10  8
 1  0  2  1       1  0  2 10
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  4
 1  8 10  9       1  8 10  2
 1  9  0 10       1  9  0  8
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  4
 2  5  9  7       2  5  9  8
 2  6 10  8       2  6 10  1
 2  7  0  9       2  7  0  6
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  7
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9  9
 3  4 10  7       3  4 10  0
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  3
 3  9  4  1       3  9  4  2
 3 10  5  2       3 10  5  6
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9  0
 4  2 10  6       4  2 10  9
 4  3  0  7       4  3  0  1
 4  5  2  9       4  5  2  2
 4  6  3 10       4  6  3  6
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  4
 4  9  6  2       4  9  6  3
 4 10  7  3       4 10  7  7
 5  0 10  5       5  0 10  4
 5  1  0  6       5  1  0  3
 5  2  1  7       5  2  1 10
 5  3  2  8       5  3  2  6
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  8
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8  0
 5 10  9  4       5 10  9  2
 6  0  1  6       6  0  1  2
 6  1  2  7       6  1  2  9
 6  3  4  9       6  3  4  4
 6  4  5 10       6  4  5  3
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  7
 6  8  9  3       6  8  9  1
 6  9 10  4       6  9 10  6
 7  0  3  7       7  0  3  9
 7  2  5  9       7  2  5  0
 7  4  7  0       7  4  7  2
 7  5  8  1       7  5  8  6
 7  6  9  2       7  6  9  3
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1  1
 7 10  2  6       7 10  2  4
 8  0  5  8       8  0  5  1
 8  1  6  9       8  1  6  5
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  8
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  7
 8  6  0  3       8  6  0  2
 8  7  1  4       8  7  1  3
 8  8  2  5       8  8  2  0
 8  9  3  6       8  9  3  4
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  8
 9  1  8 10       9  1  8  2
 9  2  9  0       9  2  9  5
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0  9
 9  5  1  3       9  5  1  4
 9  6  2  4       9  6  2  7
 9  7  3  5       9  7  3  0
 9  9  5  7       9  9  5 10
 9 10  6  8       9 10  6  1
10  0  9 10      10  0  9  6
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  4
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  1
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8  3

Trade and trademate for volume 112
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6  3
 0  7  7  7       0  7  7  9
 0  8  8  8       0  8  8  7
 0  9  9  9       0  9  9  1
 0 10 10 10       0 10 10  2
 1  0  2  1       1  0  2  9
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  2
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10  1
 1 10  1  0       1 10  1  6
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  0
 2  5  9  7       2  5  9  3
 2  6 10  8       2  6 10 10
 2  7  0  9       2  7  0  8
 2  8  1 10       2  8  1  9
 2  9  2  0       2  9  2  2
 2 10  3  1       2 10  3  4
 3  0  6  3       3  0  6  6
 3  1  7  4       3  1  7  8
 3  2  8  5       3  2  8  0
 3  3  9  6       3  3  9  2
 3  4 10  7       3  4 10  3
 3  5  0  8       3  5  0  9
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3 10
 3  9  4  1       3  9  4  4
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9 10
 4  2 10  6       4  2 10  9
 4  3  0  7       4  3  0  4
 4  4  1  8       4  4  1  2
 4  5  2  9       4  5  2  0
 4  6  3 10       4  6  3  8
 4  7  4  0       4  7  4  3
 4  8  5  1       4  8  5  6
 4  9  6  2       4  9  6  7
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  4
 5  1  0  6       5  1  0  2
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2  1
 5  4  3  9       5  4  3  7
 5  5  4 10       5  5  4  6
 5  7  6  1       5  7  6 10
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9  9
 6  0  1  6       6  0  1  3
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  5
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  9
 6  5  6  0       6  5  6  2
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  8
 6 10  0  5       6 10  0  7
 7  0  3  7       7  0  3  2
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5  4
 7  3  6 10       7  3  6  9
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  8
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  5
 7  9  1  5       7  9  1  0
 7 10  2  6       7 10  2  3
 8  0  5  8       8  0  5 10
 8  1  6  9       8  1  6  5
 8  2  7 10       8  2  7  2
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  4
 8  5 10  2       8  5 10  7
 8  6  0  3       8  6  0  6
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2  8
 8  9  3  6       8  9  3  9
 8 10  4  7       8 10  4  0
 9  0  7  9       9  0  7  7
 9  1  8 10       9  1  8  9
 9  2  9  0       9  2  9  6
 9  3 10  1       9  3 10  5
 9  4  0  2       9  4  0  1
 9  5  1  3       9  5  1 10
 9  7  3  5       9  7  3  0
 9  8  4  6       9  8  4  2
 9  9  5  7       9  9  5  3
10  0  9 10      10  0  9  8
10  2  0  1      10  2  0  3
10  3  1  2      10  3  1  7
10  4  2  3      10  4  2  5
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  4
10  9  7  8      10  9  7  6
10 10  8  9      10 10  8 10

Trade and trademate for volume 113
 0  0  0  0       0  0  0  4
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  8
 0  7  7  7       0  7  7  0
 0  8  8  8       0  8  8  2
 0 10 10 10       0 10 10  3
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  6
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  1
 1  7  9  8       1  7  9  5
 1  8 10  9       1  8 10 10
 1  9  0 10       1  9  0  0
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4 10
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  8
 2  6 10  8       2  6 10  5
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  0
 2  9  2  0       2  9  2  4
 2 10  3  1       2 10  3  9
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  9
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  0
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0  5
 3  6  1  9       3  6  1  7
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5 10
 4  0  8  4       4  0  8  0
 4  1  9  5       4  1  9  6
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  1
 4  4  1  8       4  4  1  3
 4  5  2  9       4  5  2 10
 4  6  3 10       4  6  3  4
 4  7  4  0       4  7  4  9
 4  8  5  1       4  8  5  7
 4  9  6  2       4  9  6  5
 4 10  7  3       4 10  7  8
 5  0 10  5       5  0 10  8
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1 10
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  3
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8  6
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  0
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  5
 6  5  6  0       6  5  6  4
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8 10
 6  8  9  3       6  8  9  1
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3  5
 7  1  4  8       7  1  4  2
 7  2  5  9       7  2  5  0
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8  9
 7  6  9  2       7  6  9 10
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  3
 7  9  1  5       7  9  1  8
 7 10  2  6       7 10  2  1
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6 10
 8  2  7 10       8  2  7  7
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10  0
 8  6  0  3       8  6  0  8
 8  8  2  5       8  8  2  9
 8  9  3  6       8  9  3  1
 8 10  4  7       8 10  4  5
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  5
 9  2  9  0       9  2  9  8
 9  3 10  1       9  3 10  9
 9  4  0  2       9  4  0 10
 9  5  1  3       9  5  1  6
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  2
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  3
10  1 10  0      10  1 10  4
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  5
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3  2
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  1
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7 10
10 10  8  9      10 10  8  7

Trade and trademate for volume 114
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  9
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  6
 0  9  9  9       0  9  9  8
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8 10
 1  7  9  8       1  7  9  6
 1  9  0 10       1  9  0  2
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6 10
 2  3  7  5       2  3  7  9
 2  4  8  6       2  4  8  7
 2  5  9  7       2  5  9  0
 2  6 10  8       2  6 10  4
 2  7  0  9       2  7  0  5
 2  8  1 10       2  8  1  2
 2  9  2  0       2  9  2  6
 3  0  6  3       3  0  6  9
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9  5
 3  4 10  7       3  4 10  6
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  8
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  3
 3  9  4  1       3  9  4  4
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8  5
 4  1  9  5       4  1  9 10
 4  2 10  6       4  2 10  8
 4  3  0  7       4  3  0  0
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  1
 4  6  3 10       4  6  3  7
 4  7  4  0       4  7  4  2
 4  8  5  1       4  8  5  4
 4  9  6  2       4  9  6  3
 4 10  7  3       4 10  7  6
 5  0 10  5       5  0 10  2
 5  2  1  7       5  2  1  5
 5  3  2  8       5  3  2  3
 5  4  3  9       5  4  3 10
 5  5  4 10       5  5  4  7
 5  6  5  0       5  6  5  1
 5  7  6  1       5  7  6  8
 5  8  7  2       5  8  7  0
 5  9  8  3       5  9  8  9
 6  0  1  6       6  0  1  0
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  6
 6  3  4  9       6  3  4 10
 6  4  5 10       6  4  5  3
 6  5  6  0       6  5  6  2
 6  6  7  1       6  6  7  5
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  1
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  1
 7  2  5  9       7  2  5  2
 7  3  6 10       7  3  6  6
 7  4  7  0       7  4  7  8
 7  5  8  1       7  5  8  3
 7  6  9  2       7  6  9  9
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0  7
 7  9  1  5       7  9  1 10
 7 10  2  6       7 10  2  5
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  7
 8  3  8  0       8  3  8  8
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10  5
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2 10
 8  9  3  6       8  9  3  0
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7 10
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9  3
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1  6
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  9
 9  8  4  6       9  8  4  8
 9  9  5  7       9  9  5  5
 9 10  6  8       9 10  6  7
10  0  9 10      10  0  9  7
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  9
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  8
10  6  4  5      10  6  4  6
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  5
10  9  7  8      10  9  7  1
10 10  8  9      10 10  8  2

Trade and trademate for volume 115
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2 10
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  3
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  9
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  7
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5 10
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  5
 1  6  8  7       1  6  8  0
 1  7  9  8       1  7  9  6
 1  8 10  9       1  8 10  4
 1  9  0 10       1  9  0  7
 1 10  1  0       1 10  1  8
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  0
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  2
 2  5  9  7       2  5  9  9
 2  7  0  9       2  7  0 10
 2  8  1 10       2  8  1  1
 2  9  2  0       2  9  2  5
 2 10  3  1       2 10  3  4
 3  0  6  3       3  0  6 10
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  8
 3  3  9  6       3  3  9  4
 3  4 10  7       3  4 10  3
 3  5  0  8       3  5  0  2
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  7
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4  9
 3 10  5  2       3 10  5  0
 4  0  8  4       4  0  8  7
 4  1  9  5       4  1  9  2
 4  2 10  6       4  2 10  1
 4  3  0  7       4  3  0  8
 4  4  1  8       4  4  1 10
 4  5  2  9       4  5  2  0
 4  6  3 10       4  6  3  9
 4  7  4  0       4  7  4  4
 4  8  5  1       4  8  5  5
 4  9  6  2       4  9  6  3
 4 10  7  3       4 10  7  6
 5  0 10  5       5  0 10  0
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  6
 5  4  3  9       5  4  3  5
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5  2
 5  8  7  2       5  8  7  7
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9 10
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  8
 6  2  3  8       6  2  3  7
 6  3  4  9       6  3  4  5
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  4
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  3
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  2
 6 10  0  5       6 10  0  1
 7  0  3  7       7  0  3  2
 7  1  4  8       7  1  4  0
 7  2  5  9       7  2  5  4
 7  3  6 10       7  3  6  7
 7  4  7  0       7  4  7  8
 7  5  8  1       7  5  8 10
 7  6  9  2       7  6  9  1
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  3
 7  9  1  5       7  9  1  6
 7 10  2  6       7 10  2  9
 8  1  6  9       8  1  6  5
 8  2  7 10       8  2  7  9
 8  3  8  0       8  3  8  1
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  6
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  0
 8  8  2  5       8  8  2  2
 8  9  3  6       8  9  3 10
 8 10  4  7       8 10  4  3
 9  0  7  9       9  0  7  4
 9  1  8 10       9  1  8  6
 9  2  9  0       9  2  9  5
 9  3 10  1       9  3 10  9
 9  4  0  2       9  4  0  0
 9  5  1  3       9  5  1  7
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  8
 9  8  4  6       9  8  4 10
 9  9  5  7       9  9  5  1
 9 10  6  8       9 10  6  2
10  0  9 10      10  0  9  3
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  6
10  4  2  3      10  4  2  4
10  5  3  4      10  5  3  1
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  9
10  8  6  7      10  8  6  8
10  9  7  8      10  9  7  0
10 10  8  9      10 10  8  5

Trade and trademate for volume 116
 0  0  0  0       0  0  0  7
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  1
 0  4  4  4       0  4  4  8
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  5
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8 10
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  9
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  8
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  9
 1  5  7  6       1  5  7  2
 1  6  8  7       1  6  8  4
 1  7  9  8       1  7  9  1
 1  8 10  9       1  8 10  7
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  6
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9 10
 2  6 10  8       2  6 10  2
 2  8  1 10       2  8  1  8
 2  9  2  0       2  9  2  3
 2 10  3  1       2 10  3  0
 3  0  6  3       3  0  6 10
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  7
 3  3  9  6       3  3  9  5
 3  4 10  7       3  4 10  4
 3  6  1  9       3  6  1  3
 3  7  2 10       3  7  2  0
 3  8  3  0       3  8  3  9
 3  9  4  1       3  9  4  2
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  8
 4  1  9  5       4  1  9  4
 4  2 10  6       4  2 10  5
 4  3  0  7       4  3  0  2
 4  4  1  8       4  4  1  0
 4  6  3 10       4  6  3  6
 4  7  4  0       4  7  4 10
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  1
 4 10  7  3       4 10  7  7
 5  0 10  5       5  0 10  0
 5  1  0  6       5  1  0  3
 5  2  1  7       5  2  1  1
 5  3  2  8       5  3  2 10
 5  4  3  9       5  4  3  2
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  7
 5  8  7  2       5  8  7  5
 5  9  8  3       5  9  8  6
 5 10  9  4       5 10  9  8
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  1
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  7
 6  4  5 10       6  4  5  5
 6  5  6  0       6  5  6  3
 6  6  7  1       6  6  7  0
 6  8  9  3       6  8  9  6
 6  9 10  4       6  9 10  8
 6 10  0  5       6 10  0  4
 7  0  3  7       7  0  3  3
 7  1  4  8       7  1  4  9
 7  2  5  9       7  2  5  2
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7 10
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  7
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  1
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  5
 8  0  5  8       8  0  5  4
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9  3
 8  5 10  2       8  5 10  1
 8  6  0  3       8  6  0 10
 8  7  1  4       8  7  1  5
 8  8  2  5       8  8  2  2
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  6
 9  0  7  9       9  0  7  1
 9  1  8 10       9  1  8  5
 9  2  9  0       9  2  9  9
 9  3 10  1       9  3 10  3
 9  4  0  2       9  4  0  6
 9  5  1  3       9  5  1  7
 9  6  2  4       9  6  2  8
 9  7  3  5       9  7  3  4
 9  8  4  6       9  8  4  0
 9  9  5  7       9  9  5 10
 9 10  6  8       9 10  6  2
10  0  9 10      10  0  9  2
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  0
10  3  1  2      10  3  1  6
10  4  2  3      10  4  2  7
10  5  3  4      10  5  3  5
10  6  4  5      10  6  4  1
10  7  5  6      10  7  5  8
10  8  6  7      10  8  6  4
10  9  7  8      10  9  7  9
10 10  8  9      10 10  8  3

Trade and trademate for volume 117
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  8
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4 10
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  6
 0  9  9  9       0  9  9  0
 0 10 10 10       0 10 10  2
 1  1  3  2       1  1  3 10
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  5
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  4
 1  8 10  9       1  8 10  8
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1  3
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  1
 2  4  8  6       2  4  8  8
 2  5  9  7       2  5  9  3
 2  6 10  8       2  6 10  4
 2  7  0  9       2  7  0  2
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2 10
 2 10  3  1       2 10  3  6
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  0
 3  3  9  6       3  3  9 10
 3  4 10  7       3  4 10  1
 3  5  0  8       3  5  0  4
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  5
 3  9  4  1       3  9  4  9
 3 10  5  2       3 10  5  7
 4  0  8  4       4  0  8  2
 4  1  9  5       4  1  9  9
 4  2 10  6       4  2 10 10
 4  4  1  8       4  4  1  0
 4  5  2  9       4  5  2  6
 4  6  3 10       4  6  3  8
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5  3
 4  9  6  2       4  9  6  5
 4 10  7  3       4 10  7  4
 5  0 10  5       5  0 10  7
 5  1  0  6       5  1  0  0
 5  2  1  7       5  2  1  5
 5  3  2  8       5  3  2  2
 5  4  3  9       5  4  3  3
 5  5  4 10       5  5  4  8
 5  6  5  0       5  6  5 10
 5  7  6  1       5  7  6  6
 5  8  7  2       5  8  7  9
 5  9  8  3       5  9  8  4
 5 10  9  4       5 10  9  1
 6  0  1  6       6  0  1  9
 6  2  3  8       6  2  3  1
 6  3  4  9       6  3  4  6
 6  4  5 10       6  4  5  4
 6  5  6  0       6  5  6 10
 6  6  7  1       6  6  7  0
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  2
 6  9 10  4       6  9 10  3
 6 10  0  5       6 10  0  8
 7  0  3  7       7  0  3  4
 7  1  4  8       7  1  4  3
 7  2  5  9       7  2  5  2
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  6
 7  5  8  1       7  5  8  7
 7  6  9  2       7  6  9  5
 7  7 10  3       7  7 10  0
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  1
 7 10  2  6       7 10  2  9
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  3
 8  4  9  1       8  4  9  7
 8  5 10  2       8  5 10  9
 8  6  0  3       8  6  0  1
 8  7  1  4       8  7  1 10
 8  8  2  5       8  8  2  0
 8  9  3  6       8  9  3  2
 8 10  4  7       8 10  4  5
 9  0  7  9       9  0  7 10
 9  1  8 10       9  1  8  1
 9  2  9  0       9  2  9  6
 9  3 10  1       9  3 10  5
 9  4  0  2       9  4  0  9
 9  5  1  3       9  5  1  2
 9  6  2  4       9  6  2  3
 9  7  3  5       9  7  3  7
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  8
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  8
10  1 10  0      10  1 10  6
10  2  0  1      10  2  0  3
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  5
10  5  3  4      10  5  3  0
10  6  4  5      10  6  4  2
10  7  5  6      10  7  5  9
10  8  6  7      10  8  6  1
10  9  7  8      10  9  7  7
10 10  8  9      10 10  8 10

Trade and trademate for volume 118
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  3
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  7
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  4
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5 10
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  7  9  8       1  7  9  7
 1  8 10  9       1  8 10  3
 1  9  0 10       1  9  0  9
 1 10  1  0       1 10  1  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  9
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8 10
 2  5  9  7       2  5  9  2
 2  6 10  8       2  6 10  5
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  6
 2  9  2  0       2  9  2  1
 2 10  3  1       2 10  3  8
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  9
 3  2  8  5       3  2  8  4
 3  3  9  6       3  3  9  5
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  8
 3  7  2 10       3  7  2  3
 3  8  3  0       3  8  3  2
 3  9  4  1       3  9  4  6
 3 10  5  2       3 10  5  1
 4  0  8  4       4  0  8  1
 4  1  9  5       4  1  9 10
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  6
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  7
 4  6  3 10       4  6  3  3
 4  7  4  0       4  7  4  8
 4  8  5  1       4  8  5  0
 4  9  6  2       4  9  6  4
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10 10
 5  1  0  6       5  1  0  7
 5  2  1  7       5  2  1  3
 5  3  2  8       5  3  2  0
 5  4  3  9       5  4  3  1
 5  5  4 10       5  5  4  4
 5  6  5  0       5  6  5  9
 5  7  6  1       5  7  6  2
 5  8  7  2       5  8  7  8
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9  6
 6  0  1  6       6  0  1  7
 6  1  2  7       6  1  2  8
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  1
 6  4  5 10       6  4  5  6
 6  5  6  0       6  5  6  5
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  9
 6  8  9  3       6  8  9  4
 6  9 10  4       6  9 10  0
 6 10  0  5       6 10  0  3
 7  0  3  7       7  0  3  5
 7  1  4  8       7  1  4  2
 7  2  5  9       7  2  5  7
 7  3  6 10       7  3  6  3
 7  4  7  0       7  4  7  4
 7  5  8  1       7  5  8  8
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  6
 7  8  0  4       7  8  0  1
 7  9  1  5       7  9  1 10
 7 10  2  6       7 10  2  9
 8  1  6  9       8  1  6  6
 8  2  7 10       8  2  7  0
 8  3  8  0       8  3  8  2
 8  4  9  1       8  4  9  3
 8  5 10  2       8  5 10  9
 8  6  0  3       8  6  0  4
 8  7  1  4       8  7  1  1
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4 10
 9  0  7  9       9  0  7  6
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9  1
 9  3 10  1       9  3 10  8
 9  4  0  2       9  4  0  5
 9  5  1  3       9  5  1  0
 9  6  2  4       9  6  2 10
 9  7  3  5       9  7  3  4
 9  8  4  6       9  8  4  9
 9  9  5  7       9  9  5  2
 9 10  6  8       9 10  6  7
10  0  9 10      10  0  9  9
10  1 10  0      10  1 10  1
10  2  0  1      10  2  0  8
10  3  1  2      10  3  1  4
10  4  2  3      10  4  2  2
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4  7
10  7  5  6      10  7  5  5
10  8  6  7      10  8  6 10
10  9  7  8      10  9  7  3
10 10  8  9      10 10  8  0

Trade and trademate for volume 119
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  9
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6 10
 0  7  7  7       0  7  7  4
 0  8  8  8       0  8  8  3
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  1
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  9
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  7
 1  6  8  7       1  6  8  4
 1  7  9  8       1  7  9  1
 1  8 10  9       1  8 10  6
 1  9  0 10       1  9  0  5
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  5
 2  5  9  7       2  5  9  9
 2  6 10  8       2  6 10  0
 2  7  0  9       2  7  0  8
 2  8  1 10       2  8  1  7
 2  9  2  0       2  9  2 10
 2 10  3  1       2 10  3  4
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  0
 3  2  8  5       3  2  8  1
 3  3  9  6       3  3  9 10
 3  4 10  7       3  4 10  8
 3  5  0  8       3  5  0  4
 3  6  1  9       3  6  1  5
 3  7  2 10       3  7  2  6
 3  8  3  0       3  8  3  2
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5  9
 4  0  8  4       4  0  8 10
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  4
 4  3  0  7       4  3  0  0
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  3
 4  6  3 10       4  6  3  1
 4  7  4  0       4  7  4  2
 4  8  5  1       4  8  5  8
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  5
 5  0 10  5       5  0 10  2
 5  1  0  6       5  1  0  1
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2  4
 5  4  3  9       5  4  3  6
 5  5  4 10       5  5  4  5
 5  6  5  0       5  6  5  7
 5  7  6  1       5  7  6  9
 5  8  7  2       5  8  7 10
 5  9  8  3       5  9  8  0
 5 10  9  4       5 10  9  3
 6  0  1  6       6  0  1  3
 6  1  2  7       6  1  2  5
 6  2  3  8       6  2  3 10
 6  3  4  9       6  3  4  6
 6  4  5 10       6  4  5  4
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7  8
 6  7  8  2       6  7  8  7
 6  8  9  3       6  8  9  0
 6  9 10  4       6  9 10  9
 6 10  0  5       6 10  0  2
 7  0  3  7       7  0  3  0
 7  1  4  8       7  1  4 10
 7  2  5  9       7  2  5  3
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  1
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  6
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  9
 7  9  1  5       7  9  1  4
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  5
 8  1  6  9       8  1  6  4
 8  2  7 10       8  2  7  6
 8  3  8  0       8  3  8  9
 8  4  9  1       8  4  9  2
 8  5 10  2       8  5 10 10
 8  7  1  4       8  7  1  0
 8  8  2  5       8  8  2  1
 8  9  3  6       8  9  3  7
 8 10  4  7       8 10  4  8
 9  1  8 10       9  1  8  8
 9  2  9  0       9  2  9  5
 9  3 10  1       9  3 10  7
 9  4  0  2       9  4  0 10
 9  5  1  3       9  5  1  6
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  3
 9  8  4  6       9  8  4  4
 9  9  5  7       9  9  5  1
 9 10  6  8       9 10  6  0
10  0  9 10      10  0  9  4
10  1 10  0      10  1 10  3
10  2  0  1      10  2  0  7
10  3  1  2      10  3  1  1
10  4  2  3      10  4  2  0
10  5  3  4      10  5  3  8
10  6  4  5      10  6  4  9
10  7  5  6      10  7  5 10
10  8  6  7      10  8  6  5
10  9  7  8      10  9  7  2
10 10  8  9      10 10  8  6

Trade and trademate for volume 120
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  9
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  3
 0  7  7  7       0  7  7 10
 0  8  8  8       0  8  8  6
 0  9  9  9       0  9  9  1
 0 10 10 10       0 10 10  4
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6 10
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  9
 1  7  9  8       1  7  9  4
 1  8 10  9       1  8 10  1
 1  9  0 10       1  9  0  6
 1 10  1  0       1 10  1  7
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  8
 2  5  9  7       2  5  9  9
 2  6 10  8       2  6 10  5
 2  7  0  9       2  7  0  3
 2  8  1 10       2  8  1  4
 2  9  2  0       2  9  2  2
 2 10  3  1       2 10  3 10
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8 10
 3  3  9  6       3  3  9  7
 3  4 10  7       3  4 10  0
 3  5  0  8       3  5  0  5
 3  6  1  9       3  6  1  6
 3  7  2 10       3  7  2  9
 3  8  3  0       3  8  3  2
 3  9  4  1       3  9  4  8
 3 10  5  2       3 10  5  3
 4  0  8  4       4  0  8  3
 4  1  9  5       4  1  9 10
 4  2 10  6       4  2 10  9
 4  3  0  7       4  3  0  1
 4  4  1  8       4  4  1  2
 4  5  2  9       4  5  2  4
 4  6  3 10       4  6  3  7
 4  7  4  0       4  7  4  6
 4  8  5  1       4  8  5  0
 4  9  6  2       4  9  6  5
 4 10  7  3       4 10  7  8
 5  0 10  5       5  0 10  6
 5  1  0  6       5  1  0  9
 5  2  1  7       5  2  1  8
 5  3  2  8       5  3  2 10
 5  4  3  9       5  4  3  5
 5  5  4 10       5  5  4  1
 5  6  5  0       5  6  5  4
 5  7  6  1       5  7  6  0
 5  8  7  2       5  8  7  3
 5  9  8  3       5  9  8  7
 5 10  9  4       5 10  9  2
 6  0  1  6       6  0  1  9
 6  1  2  7       6  1  2  6
 6  2  3  8       6  2  3  4
 6  3  4  9       6  3  4  3
 6  4  5 10       6  4  5  1
 6  5  6  0       6  5  6  7
 6  6  7  1       6  6  7  2
 6  7  8  2       6  7  8  5
 6  8  9  3       6  8  9  8
 6  9 10  4       6  9 10 10
 6 10  0  5       6 10  0  0
 7  0  3  7       7  0  3  1
 7  1  4  8       7  1  4  4
 7  2  5  9       7  2  5  6
 7  3  6 10       7  3  6  8
 7  4  7  0       7  4  7  9
 7  5  8  1       7  5  8  2
 7  6  9  2       7  6  9  0
 7  7 10  3       7  7 10  7
 7  8  0  4       7  8  0 10
 7  9  1  5       7  9  1  3
 7 10  2  6       7 10  2  5
 8  0  5  8       8  0  5 10
 8  1  6  9       8  1  6  2
 8  2  7 10       8  2  7  5
 8  3  8  0       8  3  8  4
 8  4  9  1       8  4  9  6
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  8
 8  7  1  4       8  7  1  1
 8  8  2  5       8  8  2  7
 8  9  3  6       8  9  3  0
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  7
 9  1  8 10       9  1  8  0
 9  2  9  0       9  2  9  3
 9  3 10  1       9  3 10  2
 9  4  0  2       9  4  0  4
 9  5  1  3       9  5  1 10
 9  6  2  4       9  6  2  1
 9  7  3  5       9  7  3  8
 9  8  4  6       9  8  4  5
 9  9  5  7       9  9  5  9
 9 10  6  8       9 10  6  6
10  0  9 10      10  0  9  5
10  1 10  0      10  1 10  8
10  2  0  1      10  2  0  7
10  3  1  2      10  3  1  0
10  5  3  4      10  5  3  6
10  6  4  5      10  6  4 10
10  7  5  6      10  7  5  2
10  8  6  7      10  8  6  9
10  9  7  8      10  9  7  4
10 10  8  9      10 10  8  1

Trade and trademate for volume 121
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3 10
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  9
 0  6  6  6       0  6  6  3
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  7
 0  9  9  9       0  9  9  8
 0 10 10 10       0 10 10  1
 1  0  2  1       1  0  2  3
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  6
 1  7  9  8       1  7  9  2
 1  8 10  9       1  8 10  0
 1  9  0 10       1  9  0  9
 1 10  1  0       1 10  1 10
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8  1
 2  5  9  7       2  5  9  6
 2  6 10  8       2  6 10  9
 2  7  0  9       2  7  0  0
 2  8  1 10       2  8  1  3
 2  9  2  0       2  9  2 10
 2 10  3  1       2 10  3  2
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  9
 3  3  9  6       3  3  9  0
 3  4 10  7       3  4 10  4
 3  5  0  8       3  5  0 10
 3  6  1  9       3  6  1  1
 3  7  2 10       3  7  2  8
 3  8  3  0       3  8  3  6
 3  9  4  1       3  9  4  3
 3 10  5  2       3 10  5  5
 4  0  8  4       4  0  8 10
 4  1  9  5       4  1  9  7
 4  2 10  6       4  2 10  2
 4  3  0  7       4  3  0  3
 4  4  1  8       4  4  1  9
 4  5  2  9       4  5  2  5
 4  6  3 10       4  6  3  8
 4  7  4  0       4  7  4  1
 4  8  5  1       4  8  5  4
 4  9  6  2       4  9  6  6
 4 10  7  3       4 10  7  0
 5  0 10  5       5  0 10  8
 5  1  0  6       5  1  0  1
 5  2  1  7       5  2  1  6
 5  3  2  8       5  3  2  4
 5  4  3  9       5  4  3  0
 5  5  4 10       5  5  4  2
 5  6  5  0       5  6  5  7
 5  7  6  1       5  7  6 10
 5  8  7  2       5  8  7  9
 5  9  8  3       5  9  8  5
 5 10  9  4       5 10  9  3
 6  0  1  6       6  0  1  0
 6  1  2  7       6  1  2  9
 6  2  3  8       6  2  3  3
 6  3  4  9       6  3  4  8
 6  4  5 10       6  4  5  2
 6  5  6  0       6  5  6  1
 6  6  7  1       6  6  7 10
 6  7  8  2       6  7  8  4
 6  8  9  3       6  8  9  5
 6  9 10  4       6  9 10  7
 6 10  0  5       6 10  0  6
 7  0  3  7       7  0  3  1
 7  1  4  8       7  1  4  6
 7  2  5  9       7  2  5 10
 7  3  6 10       7  3  6  9
 7  4  7  0       7  4  7  3
 7  5  8  1       7  5  8  0
 7  6  9  2       7  6  9  4
 7  7 10  3       7  7 10  5
 7  8  0  4       7  8  0  8
 7  9  1  5       7  9  1  2
 7 10  2  6       7 10  2  7
 8  0  5  8       8  0  5  6
 8  1  6  9       8  1  6  0
 8  2  7 10       8  2  7  8
 8  3  8  0       8  3  8  2
 8  4  9  1       8  4  9 10
 8  5 10  2       8  5 10  3
 8  6  0  3       8  6  0  5
 8  7  1  4       8  7  1  7
 8  8  2  5       8  8  2  1
 8  9  3  6       8  9  3  4
 8 10  4  7       8 10  4  9
 9  0  7  9       9  0  7  5
 9  1  8 10       9  1  8  3
 9  2  9  0       9  2  9  1
 9  3 10  1       9  3 10  6
 9  4  0  2       9  4  0  7
 9  5  1  3       9  5  1  8
 9  6  2  4       9  6  2  2
 9  7  3  5       9  7  3  9
 9  8  4  6       9  8  4 10
 9  9  5  7       9  9  5  0
 9 10  6  8       9 10  6  4
10  0  9 10      10  0  9  9
10  1 10  0      10  1 10 10
10  2  0  1      10  2  0  4
10  3  1  2      10  3  1  5
10  4  2  3      10  4  2  6
10  5  3  4      10  5  3  7
10  6  4  5      10  6  4  0
10  7  5  6      10  7  5  3
10  8  6  7      10  8  6  2
10  9  7  8      10  9  7  1
10 10  8  9      10 10  8  8



==> anc/tradesB5.txt <==
Trade and trademate for volume 0

Trade and trademate for volume 10
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  1
 1  0  2  1       1  0  2  4
 1  3  0  4       1  3  0  1
 2  2  1  4       2  2  1  1
 2  4  3  1       2  4  3  4
 3  1  2  4       3  1  2  1
 3  3  4  1       3  3  4  4
 4  0  3  4       4  0  3  1
 4  2  0  1       4  2  0  4

Trade and trademate for volume 15
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  1
 0  4  4  4       0  4  4  2
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  1
 1  3  0  4       1  3  0  2
 2  0  4  2       2  0  4  1
 2  2  1  4       2  2  1  2
 2  4  3  1       2  4  3  4
 3  1  2  4       3  1  2  2
 3  3  4  1       3  3  4  4
 3  4  0  2       3  4  0  1
 4  0  3  4       4  0  3  2
 4  2  0  1       4  2  0  4
 4  3  1  2       4  3  1  1

Trade and trademate for volume 20
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  2
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  1
 1  3  0  4       1  3  0  3
 1  4  1  0       1  4  1  4
 2  0  4  2       2  0  4  4
 2  1  0  3       2  1  0  2
 2  2  1  4       2  2  1  0
 2  3  2  0       2  3  2  1
 2  4  3  1       2  4  3  3
 3  2  3  0       3  2  3  2
 3  3  4  1       3  3  4  0
 3  4  0  2       3  4  0  1
 4  0  3  4       4  0  3  1
 4  1  4  0       4  1  4  3
 4  2  0  1       4  2  0  4
 4  4  2  3       4  4  2  0

Trade and trademate for volume 25
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  0
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  2
 1  3  0  4       1  3  0  0
 1  4  1  0       1  4  1  3
 2  0  4  2       2  0  4  1
 2  1  0  3       2  1  0  2
 2  2  1  4       2  2  1  0
 2  3  2  0       2  3  2  3
 2  4  3  1       2  4  3  4
 3  0  1  3       3  0  1  2
 3  1  2  4       3  1  2  0
 3  2  3  0       3  2  3  3
 3  3  4  1       3  3  4  4
 3  4  0  2       3  4  0  1
 4  0  3  4       4  0  3  0
 4  1  4  0       4  1  4  3
 4  2  0  1       4  2  0  4
 4  3  1  2       4  3  1  1
 4  4  2  3       4  4  2  2



==> anc/tradesB7.txt <==
Trade and trademate for volume 0

Trade and trademate for volume 14
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  0
 1  0  2  1       1  0  2  0
 1  6  1  0       1  6  1  1
 2  5  2  0       2  5  2  1
 2  6  3  1       2  6  3  0
 3  4  3  0       3  4  3  1
 3  5  4  1       3  5  4  0
 4  3  4  0       4  3  4  1
 4  4  5  1       4  4  5  0
 5  2  5  0       5  2  5  1
 5  3  6  1       5  3  6  0
 6  1  6  0       6  1  6  1
 6  2  0  1       6  2  0  0

Trade and trademate for volume 18
 0  2  2  2       0  2  2  4
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  2
 2  0  6  2       2  0  6  6
 2  2  1  4       2  2  1  2
 2  4  3  6       2  4  3  0
 2  5  4  0       2  5  4  4
 3  0  2  3       3  0  2  2
 3  2  4  5       3  2  4  0
 3  4  6  0       3  4  6  3
 3  6  1  2       3  6  1  5
 5  0  1  5       5  0  1  3
 5  2  3  0       5  2  3  5
 5  5  6  3       5  5  6  0
 6  0  4  6       6  0  4  5
 6  4  1  3       6  4  1  4
 6  5  2  4       6  5  2  3
 6  6  3  5       6  6  3  6

Trade and trademate for volume 21
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  2
 1  1  3  2       1  1  3  5
 1  4  6  5       1  4  6  6
 1  5  0  6       1  5  0  2
 2  0  4  2       2  0  4  5
 2  3  0  5       2  3  0  6
 2  4  1  6       2  4  1  2
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  2
 3  6  5  2       3  6  5  5
 4  1  2  5       4  1  2  6
 4  2  3  6       4  2  3  2
 4  5  6  2       4  5  6  5
 5  0  3  5       5  0  3  6
 5  1  4  6       5  1  4  2
 5  4  0  2       5  4  0  5
 6  0  5  6       6  0  5  2
 6  3  1  2       6  3  1  5
 6  6  4  5       6  6  4  6

Trade and trademate for volume 24
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  1
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  2
 1  0  3  1       1  0  3  2
 1  1  4  2       1  1  4  1
 2  0  6  2       2  0  6  0
 2  1  0  3       2  1  0  2
 2  5  4  0       2  5  4  3
 3  4  6  0       3  4  6  1
 3  5  0  1       3  5  0  0
 4  0  5  4       4  0  5  5
 4  1  6  5       4  1  6  3
 4  4  2  1       4  4  2  2
 4  5  3  2       4  5  3  1
 4  6  4  3       4  6  4  4
 5  0  1  5       5  0  1  1
 5  3  4  1       5  3  4  2
 5  4  5  2       5  4  5  4
 5  5  6  3       5  5  6  5
 5  6  0  4       5  6  0  3
 6  2  6  1       6  2  6  2
 6  3  0  2       6  3  0  1

Trade and trademate for volume 25
 0  0  0  0       0  0  0  4
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  3
 1  5  1  6       1  5  1  0
 1  6  2  0       1  6  2  6
 2  0  6  2       2  0  6  6
 2  4  3  6       2  4  3  2
 2  5  4  0       2  5  4  1
 2  6  5  1       2  6  5  0
 3  3  5  6       3  3  5  1
 3  5  0  1       3  5  0  6
 4  0  5  4       4  0  5  2
 4  2  0  6       4  2  0  0
 4  3  1  0       4  3  1  6
 4  5  3  2       4  5  3  3
 4  6  4  3       4  6  4  4
 5  1  2  6       5  1  2  0
 5  2  3  0       5  2  3  6
 5  3  4  1       5  3  4  3
 5  4  5  2       5  4  5  4
 5  5  6  3       5  5  6  2
 5  6  0  4       5  6  0  1
 6  0  4  6       6  0  4  0
 6  1  5  0       6  1  5  6

Trade and trademate for volume 26
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  1
 1  0  3  1       1  0  3  4
 1  3  6  4       1  3  6  1
 2  1  0  3       2  1  0  1
 2  2  1  4       2  2  1  0
 2  5  4  0       2  5  4  3
 2  6  5  1       2  6  5  4
 3  1  3  4       3  1  3  5
 3  2  4  5       3  2  4  4
 3  5  0  1       3  5  0  2
 3  6  1  2       3  6  1  1
 4  0  5  4       4  0  5  1
 4  1  6  5       4  1  6  3
 4  3  1  0       4  3  1  2
 4  4  2  1       4  4  2  4
 4  5  3  2       4  5  3  0
 4  6  4  3       4  6  4  5
 5  2  3  0       5  2  3  1
 5  3  4  1       5  3  4  0
 5  5  6  3       5  5  6  4
 5  6  0  4       5  6  0  3
 6  2  6  1       6  2  6  5
 6  3  0  2       6  3  0  4
 6  5  2  4       6  5  2  1
 6  6  3  5       6  6  3  2

Trade and trademate for volume 27
 0  0  0  0       0  0  0  4
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  0
 1  2  5  3       1  2  5  6
 1  5  1  6       1  5  1  0
 1  6  2  0       1  6  2  3
 2  0  6  2       2  0  6  6
 2  4  3  6       2  4  3  0
 2  5  4  0       2  5  4  1
 2  6  5  1       2  6  5  2
 3  0  2  3       3  0  2  0
 3  2  4  5       3  2  4  3
 3  3  5  6       3  3  5  1
 3  4  6  0       3  4  6  2
 3  5  0  1       3  5  0  6
 3  6  1  2       3  6  1  5
 4  0  5  4       4  0  5  3
 4  2  0  6       4  2  0  0
 4  3  1  0       4  3  1  6
 4  6  4  3       4  6  4  4
 5  0  1  5       5  0  1  2
 5  2  3  0       5  2  3  5
 5  3  4  1       5  3  4  0
 5  4  5  2       5  4  5  4
 5  6  0  4       5  6  0  1
 6  0  4  6       6  0  4  5
 6  6  3  5       6  6  3  6

Trade and trademate for volume 28
 0  0  0  0       0  0  0  3
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  0
 0  6  6  6       0  6  6  2
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  0
 1  5  0  6       1  5  0  2
 1  6  1  0       1  6  1  3
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  0
 2  4  1  6       2  4  1  2
 2  5  2  0       2  5  2  3
 3  0  6  3       3  0  6  0
 3  3  2  6       3  3  2  2
 3  4  3  0       3  4  3  3
 3  6  5  2       3  6  5  6
 4  2  3  6       4  2  3  2
 4  3  4  0       4  3  4  3
 4  5  6  2       4  5  6  6
 4  6  0  3       4  6  0  0
 5  1  4  6       5  1  4  2
 5  2  5  0       5  2  5  3
 5  4  0  2       5  4  0  6
 5  5  1  3       5  5  1  0
 6  0  5  6       6  0  5  2
 6  1  6  0       6  1  6  3
 6  3  1  2       6  3  1  6
 6  4  2  3       6  4  2  0

Trade and trademate for volume 29
 0  0  0  0       0  0  0  3
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  2
 0  6  6  6       0  6  6  0
 1  1  4  2       1  1  4  0
 1  3  6  4       1  3  6  2
 1  6  2  0       1  6  2  4
 2  0  6  2       2  0  6  5
 2  1  0  3       2  1  0  2
 2  2  1  4       2  2  1  0
 2  3  2  5       2  3  2  3
 2  5  4  0       2  5  4  4
 3  0  2  3       3  0  2  0
 3  1  3  4       3  1  3  3
 3  4  6  0       3  4  6  4
 4  0  5  4       4  0  5  2
 4  1  6  5       4  1  6  6
 4  2  0  6       4  2  0  4
 4  3  1  0       4  3  1  5
 4  5  3  2       4  5  3  0
 5  0  1  5       5  0  1  4
 5  1  2  6       5  1  2  5
 5  2  3  0       5  2  3  2
 5  4  5  2       5  4  5  0
 5  6  0  4       5  6  0  6
 6  1  5  0       6  1  5  4
 6  3  0  2       6  3  0  0
 6  5  2  4       6  5  2  2

Trade and trademate for volume 30
 0  0  0  0       0  0  0  6
 0  2  2  2       0  2  2  4
 0  4  4  4       0  4  4  2
 0  6  6  6       0  6  6  0
 1  0  2  1       1  0  2  0
 1  4  6  5       1  4  6  6
 1  5  0  6       1  5  0  1
 1  6  1  0       1  6  1  5
 2  0  4  2       2  0  4  5
 2  2  6  4       2  2  6  1
 2  3  0  5       2  3  0  2
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  6
 2  6  3  1       2  6  3  4
 3  1  0  4       3  1  0  0
 3  2  1  5       3  2  1  2
 3  3  2  6       3  3  2  1
 3  4  3  0       3  4  3  5
 3  5  4  1       3  5  4  4
 3  6  5  2       3  6  5  6
 5  0  3  5       5  0  3  1
 5  3  6  1       5  3  6  5
 5  4  0  2       5  4  0  4
 5  6  2  4       5  6  2  2
 6  0  5  6       6  0  5  2
 6  1  6  0       6  1  6  4
 6  2  0  1       6  2  0  5
 6  3  1  2       6  3  1  6
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  1

Trade and trademate for volume 31
 0  0  0  0       0  0  0  6
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  0
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  6
 1  5  0  6       1  5  0  5
 1  6  1  0       1  6  1  3
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  5
 2  3  0  5       2  3  0  4
 2  4  1  6       2  4  1  2
 3  0  6  3       3  0  6  2
 3  1  0  4       3  1  0  3
 3  2  1  5       3  2  1  0
 3  4  3  0       3  4  3  4
 3  6  5  2       3  6  5  5
 4  5  6  2       4  5  6  3
 4  6  0  3       4  6  0  2
 5  1  4  6       5  1  4  2
 5  2  5  0       5  2  5  3
 5  4  0  2       5  4  0  0
 5  5  1  3       5  5  1  6
 6  0  5  6       6  0  5  0
 6  1  6  0       6  1  6  4
 6  3  1  2       6  3  1  5
 6  5  3  4       6  5  3  2
 6  6  4  5       6  6  4  6

Trade and trademate for volume 32
 0  2  2  2       0  2  2  5
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5  4
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  4
 1  3  5  4       1  3  5  2
 1  5  0  6       1  5  0  1
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  5
 2  3  0  5       2  3  0  6
 2  4  1  6       2  4  1  3
 2  6  3  1       2  6  3  2
 3  0  6  3       3  0  6  2
 3  1  0  4       3  1  0  3
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  4
 3  5  4  1       3  5  4  5
 3  6  5  2       3  6  5  1
 4  1  2  5       4  1  2  2
 4  2  3  6       4  2  3  1
 4  4  5  1       4  4  5  6
 4  5  6  2       4  5  6  3
 4  6  0  3       4  6  0  5
 5  4  0  2       5  4  0  4
 5  5  1  3       5  5  1  2
 5  6  2  4       5  6  2  3
 6  0  5  6       6  0  5  3
 6  2  0  1       6  2  0  2
 6  3  1  2       6  3  1  5
 6  4  2  3       6  4  2  1
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  4

Trade and trademate for volume 33
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  5
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  3
 1  5  0  6       1  5  0  0
 1  6  1  0       1  6  1  6
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  0
 2  3  0  5       2  3  0  6
 2  4  1  6       2  4  1  5
 2  5  2  0       2  5  2  3
 2  6  3  1       2  6  3  4
 3  0  6  3       3  0  6  6
 3  1  0  4       3  1  0  3
 3  2  1  5       3  2  1  1
 3  3  2  6       3  3  2  4
 3  5  4  1       3  5  4  5
 4  0  1  4       4  0  1  3
 4  4  5  1       4  4  5  4
 4  6  0  3       4  6  0  1
 5  2  5  0       5  2  5  3
 5  5  1  3       5  5  1  4
 5  6  2  4       5  6  2  0
 6  0  5  6       6  0  5  0
 6  1  6  0       6  1  6  4
 6  2  0  1       6  2  0  5
 6  4  2  3       6  4  2  6
 6  5  3  4       6  5  3  1
 6  6  4  5       6  6  4  3

Trade and trademate for volume 34
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  3
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  3
 1  4  6  5       1  4  6  2
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  1
 2  3  0  5       2  3  0  4
 2  5  2  0       2  5  2  3
 2  6  3  1       2  6  3  5
 3  0  6  3       3  0  6  0
 3  1  0  4       3  1  0  5
 3  2  1  5       3  2  1  3
 3  4  3  0       3  4  3  4
 4  0  1  4       4  0  1  5
 4  1  2  5       4  1  2  2
 4  5  6  2       4  5  6  4
 5  0  3  5       5  0  3  3
 5  2  5  0       5  2  5  4
 5  3  6  1       5  3  6  5
 5  4  0  2       5  4  0  0
 5  5  1  3       5  5  1  2
 5  6  2  4       5  6  2  1
 6  1  6  0       6  1  6  3
 6  2  0  1       6  2  0  2
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  5
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  4

Trade and trademate for volume 35
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  5
 0  4  4  4       0  4  4  6
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  2
 1  1  3  2       1  1  3  6
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 1  5  0  6       1  5  0  2
 2  2  6  4       2  2  6  0
 2  3  0  5       2  3  0  6
 2  4  1  6       2  4  1  1
 2  5  2  0       2  5  2  4
 2  6  3  1       2  6  3  5
 3  1  0  4       3  1  0  1
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  0
 3  4  3  0       3  4  3  2
 3  5  4  1       3  5  4  5
 3  6  5  2       3  6  5  4
 4  0  1  4       4  0  1  5
 4  1  2  5       4  1  2  2
 4  2  3  6       4  2  3  1
 4  3  4  0       4  3  4  4
 4  4  5  1       4  4  5  0
 4  5  6  2       4  5  6  6
 5  0  3  5       5  0  3  4
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  2
 5  4  0  2       5  4  0  5
 5  6  2  4       5  6  2  6
 6  1  6  0       6  1  6  5
 6  2  0  1       6  2  0  4
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  1

Trade and trademate for volume 36
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  1
 0  4  4  4       0  4  4  3
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  3
 1  5  0  6       1  5  0  4
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  0
 2  3  0  5       2  3  0  2
 2  4  1  6       2  4  1  1
 2  5  2  0       2  5  2  6
 2  6  3  1       2  6  3  3
 3  1  0  4       3  1  0  5
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  0
 3  4  3  0       3  4  3  4
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  5
 4  3  4  0       4  3  4  6
 4  4  5  1       4  4  5  0
 4  6  0  3       4  6  0  1
 5  0  3  5       5  0  3  2
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  1
 5  3  6  1       5  3  6  4
 5  4  0  2       5  4  0  6
 5  6  2  4       5  6  2  5
 6  1  6  0       6  1  6  1
 6  2  0  1       6  2  0  3
 6  3  1  2       6  3  1  5
 6  4  2  3       6  4  2  2
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  4

Trade and trademate for volume 37
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  6
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  1
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  1
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  0
 1  5  0  6       1  5  0  5
 1  6  1  0       1  6  1  4
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  0
 2  3  0  5       2  3  0  2
 2  5  2  0       2  5  2  3
 2  6  3  1       2  6  3  5
 3  0  6  3       3  0  6  6
 3  3  2  6       3  3  2  1
 3  4  3  0       3  4  3  2
 3  5  4  1       3  5  4  0
 3  6  5  2       3  6  5  3
 4  0  1  4       4  0  1  3
 4  2  3  6       4  2  3  0
 4  3  4  0       4  3  4  4
 4  6  0  3       4  6  0  6
 5  0  3  5       5  0  3  4
 5  2  5  0       5  2  5  2
 5  3  6  1       5  3  6  5
 5  4  0  2       5  4  0  3
 5  5  1  3       5  5  1  1
 5  6  2  4       5  6  2  0
 6  0  5  6       6  0  5  5
 6  1  6  0       6  1  6  3
 6  3  1  2       6  3  1  0
 6  4  2  3       6  4  2  4
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  2

Trade and trademate for volume 38
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  1
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  3
 1  5  0  6       1  5  0  5
 2  0  4  2       2  0  4  1
 2  2  6  4       2  2  6  5
 2  3  0  5       2  3  0  4
 2  6  3  1       2  6  3  2
 3  0  6  3       3  0  6  0
 3  1  0  4       3  1  0  2
 3  2  1  5       3  2  1  1
 3  3  2  6       3  3  2  3
 3  4  3  0       3  4  3  4
 3  5  4  1       3  5  4  6
 3  6  5  2       3  6  5  5
 4  1  2  5       4  1  2  1
 4  2  3  6       4  2  3  3
 4  3  4  0       4  3  4  5
 4  4  5  1       4  4  5  0
 4  6  0  3       4  6  0  6
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  2
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  1
 6  1  6  0       6  1  6  4
 6  2  0  1       6  2  0  0
 6  4  2  3       6  4  2  5
 6  5  3  4       6  5  3  1
 6  6  4  5       6  6  4  3

Trade and trademate for volume 39
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  3
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  1
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  3
 1  5  0  6       1  5  0  2
 1  6  1  0       1  6  1  6
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  2
 2  3  0  5       2  3  0  6
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  3
 2  6  3  1       2  6  3  4
 3  0  6  3       3  0  6  6
 3  2  1  5       3  2  1  3
 3  3  2  6       3  3  2  0
 3  4  3  0       3  4  3  2
 3  6  5  2       3  6  5  5
 4  2  3  6       4  2  3  1
 4  3  4  0       4  3  4  2
 4  4  5  1       4  4  5  6
 4  5  6  2       4  5  6  0
 5  0  3  5       5  0  3  3
 5  3  6  1       5  3  6  4
 5  4  0  2       5  4  0  1
 5  5  1  3       5  5  1  5
 5  6  2  4       5  6  2  2
 6  0  5  6       6  0  5  2
 6  1  6  0       6  1  6  3
 6  2  0  1       6  2  0  5
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  4
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  0

Trade and trademate for volume 40
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  2
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  3
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  4
 1  5  0  6       1  5  0  3
 1  6  1  0       1  6  1  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  0
 2  5  2  0       2  5  2  2
 3  0  6  3       3  0  6  6
 3  1  0  4       3  1  0  2
 3  2  1  5       3  2  1  1
 3  3  2  6       3  3  2  0
 3  4  3  0       3  4  3  3
 3  5  4  1       3  5  4  4
 3  6  5  2       3  6  5  5
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  2
 4  3  4  0       4  3  4  1
 4  4  5  1       4  4  5  0
 4  5  6  2       4  5  6  5
 4  6  0  3       4  6  0  6
 5  2  5  0       5  2  5  3
 5  3  6  1       5  3  6  2
 5  4  0  2       5  4  0  1
 5  5  1  3       5  5  1  0
 6  0  5  6       6  0  5  2
 6  1  6  0       6  1  6  1
 6  2  0  1       6  2  0  4
 6  3  1  2       6  3  1  3
 6  4  2  3       6  4  2  5
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  0

Trade and trademate for volume 41
 0  0  0  0       0  0  0  2
 0  2  2  2       0  2  2  6
 0  4  4  4       0  4  4  0
 0  6  6  6       0  6  6  4
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  3
 1  5  0  6       1  5  0  4
 1  6  1  0       1  6  1  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  2
 2  5  2  0       2  5  2  1
 2  6  3  1       2  6  3  0
 3  0  6  3       3  0  6  1
 3  1  0  4       3  1  0  0
 3  2  1  5       3  2  1  4
 3  3  2  6       3  3  2  2
 3  4  3  0       3  4  3  5
 3  5  4  1       3  5  4  6
 3  6  5  2       3  6  5  3
 4  0  1  4       4  0  1  5
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  1
 4  3  4  0       4  3  4  4
 4  4  5  1       4  4  5  2
 4  5  6  2       4  5  6  0
 4  6  0  3       4  6  0  6
 5  0  3  5       5  0  3  4
 5  1  4  6       5  1  4  2
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  1
 5  6  2  4       5  6  2  5
 6  1  6  0       6  1  6  5
 6  2  0  1       6  2  0  3
 6  3  1  2       6  3  1  0
 6  4  2  3       6  4  2  4
 6  5  3  4       6  5  3  2
 6  6  4  5       6  6  4  1

Trade and trademate for volume 42
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  5
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  1
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  2
 1  6  1  0       1  6  1  4
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  6
 2  3  0  5       2  3  0  2
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  1
 2  6  3  1       2  6  3  3
 3  0  6  3       3  0  6  1
 3  3  2  6       3  3  2  3
 3  4  3  0       3  4  3  6
 3  5  4  1       3  5  4  2
 3  6  5  2       3  6  5  0
 4  0  1  4       4  0  1  6
 4  2  3  6       4  2  3  2
 4  3  4  0       4  3  4  4
 4  4  5  1       4  4  5  3
 4  5  6  2       4  5  6  0
 4  6  0  3       4  6  0  1
 5  0  3  5       5  0  3  4
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  1
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  5
 5  6  2  4       5  6  2  2
 6  0  5  6       6  0  5  2
 6  1  6  0       6  1  6  3
 6  2  0  1       6  2  0  0
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  4
 6  5  3  4       6  5  3  5
 6  6  4  5       6  6  4  6

Trade and trademate for volume 43
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  2
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3  0
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  4
 1  5  0  6       1  5  0  1
 1  6  1  0       1  6  1  2
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  2
 2  3  0  5       2  3  0  3
 2  4  1  6       2  4  1  5
 2  5  2  0       2  5  2  6
 3  1  0  4       3  1  0  2
 3  2  1  5       3  2  1  1
 3  3  2  6       3  3  2  4
 3  4  3  0       3  4  3  6
 3  5  4  1       3  5  4  5
 3  6  5  2       3  6  5  0
 4  0  1  4       4  0  1  6
 4  1  2  5       4  1  2  1
 4  2  3  6       4  2  3  4
 4  3  4  0       4  3  4  2
 4  4  5  1       4  4  5  3
 4  5  6  2       4  5  6  0
 4  6  0  3       4  6  0  5
 5  0  3  5       5  0  3  2
 5  2  5  0       5  2  5  5
 5  4  0  2       5  4  0  0
 5  5  1  3       5  5  1  4
 5  6  2  4       5  6  2  3
 6  0  5  6       6  0  5  1
 6  1  6  0       6  1  6  5
 6  2  0  1       6  2  0  6
 6  3  1  2       6  3  1  0
 6  4  2  3       6  4  2  2
 6  5  3  4       6  5  3  3
 6  6  4  5       6  6  4  4

Trade and trademate for volume 44
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  1
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  5
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  4
 1  5  0  6       1  5  0  1
 1  6  1  0       1  6  1  6
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  2
 2  3  0  5       2  3  0  4
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  5
 2  6  3  1       2  6  3  3
 3  0  6  3       3  0  6  5
 3  1  0  4       3  1  0  2
 3  2  1  5       3  2  1  1
 3  3  2  6       3  3  2  3
 3  4  3  0       3  4  3  6
 3  5  4  1       3  5  4  0
 3  6  5  2       3  6  5  4
 4  1  2  5       4  1  2  6
 4  2  3  6       4  2  3  0
 4  3  4  0       4  3  4  1
 4  4  5  1       4  4  5  2
 4  5  6  2       4  5  6  3
 4  6  0  3       4  6  0  5
 5  0  3  5       5  0  3  1
 5  1  4  6       5  1  4  4
 5  2  5  0       5  2  5  5
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  3
 5  5  1  3       5  5  1  2
 5  6  2  4       5  6  2  0
 6  0  5  6       6  0  5  3
 6  2  0  1       6  2  0  6
 6  3  1  2       6  3  1  5
 6  4  2  3       6  4  2  1
 6  6  4  5       6  6  4  2

Trade and trademate for volume 45
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  3
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  1
 1  0  2  1       1  0  2  3
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  1
 1  5  0  6       1  5  0  0
 1  6  1  0       1  6  1  2
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  2
 2  3  0  5       2  3  0  1
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  4
 2  6  3  1       2  6  3  3
 3  0  6  3       3  0  6  4
 3  1  0  4       3  1  0  3
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  2
 3  4  3  0       3  4  3  1
 3  5  4  1       3  5  4  5
 3  6  5  2       3  6  5  0
 4  0  1  4       4  0  1  5
 4  1  2  5       4  1  2  1
 4  2  3  6       4  2  3  4
 4  4  5  1       4  4  5  2
 4  5  6  2       4  5  6  3
 4  6  0  3       4  6  0  6
 5  0  3  5       5  0  3  0
 5  1  4  6       5  1  4  2
 5  2  5  0       5  2  5  3
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  4
 5  5  1  3       5  5  1  1
 5  6  2  4       5  6  2  5
 6  0  5  6       6  0  5  1
 6  2  0  1       6  2  0  5
 6  3  1  2       6  3  1  3
 6  4  2  3       6  4  2  6
 6  5  3  4       6  5  3  2
 6  6  4  5       6  6  4  4

Trade and trademate for volume 46
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  1
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  3
 1  0  2  1       1  0  2  6
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  1
 1  5  0  6       1  5  0  3
 1  6  1  0       1  6  1  5
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  2
 2  3  0  5       2  3  0  4
 2  4  1  6       2  4  1  0
 2  5  2  0       2  5  2  5
 2  6  3  1       2  6  3  6
 3  0  6  3       3  0  6  0
 3  1  0  4       3  1  0  5
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  2
 3  4  3  0       3  4  3  3
 3  6  5  2       3  6  5  4
 4  0  1  4       4  0  1  1
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  5
 4  3  4  0       4  3  4  6
 4  4  5  1       4  4  5  2
 4  5  6  2       4  5  6  4
 4  6  0  3       4  6  0  0
 5  0  3  5       5  0  3  4
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  3
 5  3  6  1       5  3  6  5
 5  4  0  2       5  4  0  6
 5  5  1  3       5  5  1  2
 5  6  2  4       5  6  2  1
 6  0  5  6       6  0  5  5
 6  1  6  0       6  1  6  6
 6  3  1  2       6  3  1  3
 6  4  2  3       6  4  2  4
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  2

Trade and trademate for volume 47
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  0
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  3
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  3
 1  4  6  5       1  4  6  6
 1  5  0  6       1  5  0  4
 1  6  1  0       1  6  1  2
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  0
 2  3  0  5       2  3  0  2
 2  4  1  6       2  4  1  3
 2  5  2  0       2  5  2  5
 2  6  3  1       2  6  3  4
 3  0  6  3       3  0  6  2
 3  1  0  4       3  1  0  0
 3  2  1  5       3  2  1  6
 3  3  2  6       3  3  2  4
 3  4  3  0       3  4  3  5
 3  5  4  1       3  5  4  3
 3  6  5  2       3  6  5  1
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  2
 4  3  4  0       4  3  4  6
 4  4  5  1       4  4  5  0
 4  5  6  2       4  5  6  1
 4  6  0  3       4  6  0  5
 5  0  3  5       5  0  3  3
 5  1  4  6       5  1  4  2
 5  2  5  0       5  2  5  4
 5  3  6  1       5  3  6  5
 5  4  0  2       5  4  0  1
 5  5  1  3       5  5  1  0
 5  6  2  4       5  6  2  6
 6  0  5  6       6  0  5  5
 6  1  6  0       6  1  6  4
 6  2  0  1       6  2  0  3
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  2
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  0

Trade and trademate for volume 48
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  3
 0  6  6  6       0  6  6  0
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  5
 1  4  6  5       1  4  6  2
 1  5  0  6       1  5  0  1
 1  6  1  0       1  6  1  3
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  6
 2  3  0  5       2  3  0  0
 2  4  1  6       2  4  1  4
 2  5  2  0       2  5  2  2
 2  6  3  1       2  6  3  5
 3  0  6  3       3  0  6  1
 3  1  0  4       3  1  0  2
 3  2  1  5       3  2  1  0
 3  3  2  6       3  3  2  5
 3  4  3  0       3  4  3  3
 3  5  4  1       3  5  4  4
 3  6  5  2       3  6  5  6
 4  0  1  4       4  0  1  2
 4  1  2  5       4  1  2  3
 4  2  3  6       4  2  3  1
 4  3  4  0       4  3  4  6
 4  4  5  1       4  4  5  0
 4  5  6  2       4  5  6  5
 4  6  0  3       4  6  0  4
 5  0  3  5       5  0  3  4
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  2
 5  3  6  1       5  3  6  3
 5  4  0  2       5  4  0  5
 5  5  1  3       5  5  1  6
 5  6  2  4       5  6  2  1
 6  0  5  6       6  0  5  5
 6  1  6  0       6  1  6  4
 6  2  0  1       6  2  0  3
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  6
 6  5  3  4       6  5  3  0
 6  6  4  5       6  6  4  2

Trade and trademate for volume 49
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  4
 1  0  2  1       1  0  2  3
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  0
 1  5  0  6       1  5  0  1
 1  6  1  0       1  6  1  6
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  1
 2  3  0  5       2  3  0  3
 2  4  1  6       2  4  1  5
 2  5  2  0       2  5  2  4
 2  6  3  1       2  6  3  0
 3  0  6  3       3  0  6  2
 3  1  0  4       3  1  0  6
 3  2  1  5       3  2  1  4
 3  3  2  6       3  3  2  0
 3  4  3  0       3  4  3  3
 3  5  4  1       3  5  4  5
 3  6  5  2       3  6  5  1
 4  0  1  4       4  0  1  0
 4  1  2  5       4  1  2  1
 4  2  3  6       4  2  3  5
 4  3  4  0       4  3  4  4
 4  4  5  1       4  4  5  6
 4  5  6  2       4  5  6  3
 4  6  0  3       4  6  0  2
 5  0  3  5       5  0  3  1
 5  1  4  6       5  1  4  0
 5  2  5  0       5  2  5  3
 5  3  6  1       5  3  6  6
 5  4  0  2       5  4  0  4
 5  5  1  3       5  5  1  2
 5  6  2  4       5  6  2  5
 6  0  5  6       6  0  5  4
 6  1  6  0       6  1  6  5
 6  2  0  1       6  2  0  0
 6  3  1  2       6  3  1  1
 6  4  2  3       6  4  2  2
 6  5  3  4       6  5  3  6
 6  6  4  5       6  6  4  3



==> anc/tradesB9.txt <==
Trade and trademate for volume 0

Trade and trademate for volume 6
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  1
 3  1  7  4       3  1  7  1
 3  7  4  1       3  7  4  4
 6  4  7  1       6  4  7  4
 6  7  1  4       6  7  1  1

Trade and trademate for volume 9
 1  2  4  3       1  2  4  6
 1  5  7  6       1  5  7  0
 1  8  1  0       1  8  1  3
 4  2  1  6       4  2  1  0
 4  5  4  0       4  5  4  3
 4  8  7  3       4  8  7  6
 7  2  7  0       7  2  7  3
 7  5  1  3       7  5  1  6
 7  8  4  6       7  8  4  0

Trade and trademate for volume 12
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  1
 2  0  4  2       2  0  4  5
 2  3  7  5       2  3  7  2
 3  1  7  4       3  1  7  1
 3  7  4  1       3  7  4  4
 5  0  1  5       5  0  1  2
 5  6  7  2       5  6  7  5
 6  4  7  1       6  4  7  4
 6  7  1  4       6  7  1  1
 8  3  1  2       8  3  1  5
 8  6  4  5       8  6  4  2

Trade and trademate for volume 15
 1  0  2  1       1  0  2  7
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  4
 4  0  8  4       4  0  8  1
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  4
 4  6  5  1       4  6  5  7
 4  8  7  3       4  8  7  6
 7  0  5  7       7  0  5  4
 7  3  8  1       7  3  8  7
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  1
 7  8  4  6       7  8  4  3

Trade and trademate for volume 16
 1  0  2  1       1  0  2  7
 1  4  6  5       1  4  6  8
 1  6  8  7       1  6  8  5
 1  7  0  8       1  7  0  1
 3  2  8  5       3  2  8  1
 3  7  4  1       3  7  4  5
 4  1  0  5       4  1  0  8
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  5
 4  6  5  1       4  6  5  7
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  5
 7  3  8  1       7  3  8  7
 7  7  3  5       7  7  3  8
 8  2  0  1       8  2  0  5
 8  6  4  5       8  6  4  1

Trade and trademate for volume 18
 0  1  1  1       0  1  1  4
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  1
 0  6  6  6       0  6  6  3
 2  0  4  2       2  0  4  5
 2  3  7  5       2  3  7  2
 3  0  6  3       3  0  6  6
 3  1  7  4       3  1  7  1
 3  3  0  6       3  3  0  3
 3  7  4  1       3  7  4  4
 5  0  1  5       5  0  1  2
 5  6  7  2       5  6  7  5
 6  0  3  6       6  0  3  3
 6  4  7  1       6  4  7  4
 6  6  0  3       6  6  0  6
 6  7  1  4       6  7  1  1
 8  3  1  2       8  3  1  5
 8  6  4  5       8  6  4  2

Trade and trademate for volume 19
 1  2  4  3       1  2  4  8
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  3
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  6
 4  1  0  5       4  1  0  8
 4  2  1  6       4  2  1  3
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  6
 4  8  7  3       4  8  7  0
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  8
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  8
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  6
 7  5  1  3       7  5  1  0
 7  7  3  5       7  7  3  8
 7  8  4  6       7  8  4  3

Trade and trademate for volume 20
 0  0  0  0       0  0  0  3
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  2
 0  8  8  8       0  8  8  0
 1  1  3  2       1  1  3  0
 1  8  1  0       1  8  1  2
 3  0  6  3       3  0  6  0
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  3
 3  8  5  2       3  8  5  8
 5  4  5  0       5  4  5  2
 5  6  7  2       5  6  7  0
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  3
 6  5  8  2       6  5  8  8
 6  6  0  3       6  6  0  2
 7  2  7  0       7  2  7  2
 7  4  0  2       7  4  0  0
 8  1  8  0       8  1  8  2
 8  3  1  2       8  3  1  0

Trade and trademate for volume 21
 1  0  2  1       1  0  2  7
 1  2  4  3       1  2  4  6
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  1
 1  8  1  0       1  8  1  3
 2  2  6  4       2  2  6  1
 2  8  3  1       2  8  3  4
 4  2  1  6       4  2  1  0
 4  3  2  7       4  3  2  1
 4  5  4  0       4  5  4  3
 4  6  5  1       4  6  5  7
 4  8  7  3       4  8  7  6
 5  5  6  1       5  5  6  4
 5  8  0  4       5  8  0  1
 7  0  5  7       7  0  5  1
 7  2  7  0       7  2  7  3
 7  3  8  1       7  3  8  7
 7  5  1  3       7  5  1  6
 7  8  4  6       7  8  4  0
 8  2  0  1       8  2  0  4
 8  5  3  4       8  5  3  1

Trade and trademate for volume 22
 2  0  4  2       2  0  4  8
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  2
 2  5  0  7       2  5  0  1
 2  6  1  8       2  6  1  5
 2  8  3  1       2  8  3  4
 3  2  8  5       3  2  8  1
 3  7  4  1       3  7  4  5
 5  0  1  5       5  0  1  2
 5  2  3  7       5  2  3  5
 5  3  4  8       5  3  4  1
 5  5  6  1       5  5  6  4
 5  6  7  2       5  6  7  8
 5  8  0  4       5  8  0  7
 7  3  8  1       7  3  8  5
 7  7  3  5       7  7  3  1
 8  0  7  8       8  0  7  5
 8  2  0  1       8  2  0  4
 8  3  1  2       8  3  1  8
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  2
 8  8  6  7       8  8  6  1

Trade and trademate for volume 23
 0  0  0  0       0  0  0  5
 0  2  2  2       0  2  2  6
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  0
 0  8  8  8       0  8  8  2
 3  2  8  5       3  2  8  8
 3  3  0  6       3  3  0  0
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  5
 3  8  5  2       3  8  5  6
 4  1  0  5       4  1  0  6
 4  2  1  6       4  2  1  5
 5  0  1  5       5  0  1  6
 5  1  2  6       5  1  2  5
 6  0  3  6       6  0  3  0
 6  2  5  8       6  2  5  2
 6  3  6  0       6  3  6  6
 6  5  8  2       6  5  8  5
 6  8  2  5       6  8  2  8
 7  7  3  5       7  7  3  6
 7  8  4  6       7  8  4  5
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  5

Trade and trademate for volume 24
 0  0  0  0       0  0  0  3
 0  3  3  3       0  3  3  0
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  0
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  3
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  6
 3  0  6  3       3  0  6  0
 3  6  3  0       3  6  3  3
 4  1  0  5       4  1  0  2
 4  2  1  6       4  2  1  3
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  6
 4  7  6  2       4  7  6  8
 4  8  7  3       4  8  7  0
 6  3  6  0       6  3  6  3
 6  6  0  3       6  6  0  0
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  6
 7  4  0  2       7  4  0  8
 7  5  1  3       7  5  1  0
 7  7  3  5       7  7  3  2
 7  8  4  6       7  8  4  3

Trade and trademate for volume 25
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  6
 1  3  5  4       1  3  5  7
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  6
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  6
 2  4  8  6       2  4  8  3
 3  1  7  4       3  1  7  7
 3  3  0  6       3  3  0  4
 3  4  1  7       3  4  1  6
 4  2  1  6       4  2  1  7
 4  3  2  7       4  3  2  6
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  4
 5  7  8  3       5  7  8  7
 5  8  0  4       5  8  0  6
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  6
 7  0  5  7       7  0  5  6
 7  8  4  6       7  8  4  7
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  6
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  4

Trade and trademate for volume 26
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  8
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  2
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  5
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  4
 3  1  7  4       3  1  7  7
 3  2  8  5       3  2  8  1
 3  4  1  7       3  4  1  2
 3  5  2  8       3  5  2  5
 3  7  4  1       3  7  4  4
 3  8  5  2       3  8  5  8
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  4
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  8
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  2
 7  3  8  1       7  3  8  2
 7  4  0  2       7  4  0  1
 8  2  0  1       8  2  0  2
 8  3  1  2       8  3  1  1

Trade and trademate for volume 27
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  2
 1  1  3  2       1  1  3  5
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  8
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  2
 2  1  5  3       2  1  5  0
 2  7  2  0       2  7  2  3
 3  2  8  5       3  2  8  2
 3  8  5  2       3  8  5  5
 4  0  8  4       4  0  8  7
 4  1  0  5       4  1  0  8
 4  3  2  7       4  3  2  4
 4  4  3  8       4  4  3  2
 4  7  6  2       4  7  6  5
 5  4  5  0       5  4  5  3
 5  7  8  3       5  7  8  0
 6  5  8  2       6  5  8  5
 6  8  2  5       6  8  2  2
 7  0  5  7       7  0  5  4
 7  1  6  8       7  1  6  2
 7  4  0  2       7  4  0  5
 7  6  2  4       7  6  2  7
 7  7  3  5       7  7  3  8
 8  1  8  0       8  1  8  3
 8  4  2  3       8  4  2  0

Trade and trademate for volume 28
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  5
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  2
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  8
 1  7  0  8       1  7  0  4
 2  3  7  5       2  3  7  8
 2  6  1  8       2  6  1  5
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  2
 3  7  4  1       3  7  4  5
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  5
 4  1  0  5       4  1  0  8
 4  4  3  8       4  4  3  4
 5  0  1  5       5  0  1  8
 5  3  4  8       5  3  4  4
 5  8  0  4       5  8  0  5
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  4
 6  7  1  4       6  7  1  1
 6  8  2  5       6  8  2  2
 7  1  6  8       7  1  6  5
 7  7  3  5       7  7  3  8
 8  0  7  8       8  0  7  4
 8  5  3  4       8  5  3  5
 8  6  4  5       8  6  4  8

Trade and trademate for volume 29
 0  2  2  2       0  2  2  8
 0  8  8  8       0  8  8  2
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  1
 2  4  8  6       2  4  8  3
 2  5  0  7       2  5  0  4
 2  8  3  1       2  8  3  6
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  2
 3  8  5  2       3  8  5  8
 4  2  1  6       4  2  1  7
 4  3  2  7       4  3  2  6
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  4
 5  5  6  1       5  5  6  7
 5  7  8  3       5  7  8  6
 5  8  0  4       5  8  0  1
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  6
 6  2  5  8       6  2  5  2
 6  5  8  2       6  5  8  8
 7  0  5  7       7  0  5  6
 7  8  4  6       7  8  4  7
 8  2  0  1       8  2  0  6
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  1
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  4

Trade and trademate for volume 30
 0  0  0  0       0  0  0  4
 0  4  4  4       0  4  4  0
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  0
 1  4  6  5       1  4  6  8
 1  7  0  8       1  7  0  2
 1  8  1  0       1  8  1  3
 2  2  6  4       2  2  6  0
 2  7  2  0       2  7  2  4
 3  1  7  4       3  1  7  0
 3  6  3  0       3  6  3  4
 4  0  8  4       4  0  8  0
 4  1  0  5       4  1  0  8
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  3
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  4
 5  4  5  0       5  4  5  4
 5  8  0  4       5  8  0  0
 6  3  6  0       6  3  6  4
 6  7  1  4       6  7  1  0
 7  1  6  8       7  1  6  2
 7  2  7  0       7  2  7  3
 7  4  0  2       7  4  0  5
 7  5  1  3       7  5  1  4
 7  6  2  4       7  6  2  0
 7  7  3  5       7  7  3  8
 8  1  8  0       8  1  8  4
 8  5  3  4       8  5  3  0

Trade and trademate for volume 31
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  0
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  0
 1  2  4  3       1  2  4  8
 1  4  6  5       1  4  6  1
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  3
 2  7  2  0       2  7  2  1
 2  8  3  1       2  8  3  0
 3  6  3  0       3  6  3  1
 3  7  4  1       3  7  4  0
 4  1  0  5       4  1  0  1
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  3
 4  6  5  1       4  6  5  0
 4  8  7  3       4  8  7  8
 5  3  4  8       5  3  4  1
 5  4  5  0       5  4  5  8
 5  5  6  1       5  5  6  0
 6  2  5  8       6  2  5  1
 6  3  6  0       6  3  6  8
 6  4  7  1       6  4  7  0
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  3
 7  3  8  1       7  3  8  0
 7  5  1  3       7  5  1  1
 7  7  3  5       7  7  3  8
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  8
 8  2  0  1       8  2  0  0

Trade and trademate for volume 32
 0  0  0  0       0  0  0  5
 0  3  3  3       0  3  3  6
 0  5  5  5       0  5  5  0
 0  6  6  6       0  6  6  3
 1  4  6  5       1  4  6  8
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  5
 2  3  7  5       2  3  7  8
 2  6  1  8       2  6  1  0
 2  7  2  0       2  7  2  5
 3  0  6  3       3  0  6  6
 3  2  8  5       3  2  8  0
 3  3  0  6       3  3  0  3
 3  6  3  0       3  6  3  5
 4  1  0  5       4  1  0  8
 4  4  3  8       4  4  3  3
 4  5  4  0       4  5  4  5
 4  8  7  3       4  8  7  0
 5  0  1  5       5  0  1  8
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  5
 6  0  3  6       6  0  3  0
 6  3  6  0       6  3  6  5
 6  6  0  3       6  6  0  6
 6  8  2  5       6  8  2  3
 7  1  6  8       7  1  6  0
 7  2  7  0       7  2  7  5
 7  7  3  5       7  7  3  8
 8  0  7  8       8  0  7  3
 8  1  8  0       8  1  8  5
 8  4  2  3       8  4  2  0
 8  6  4  5       8  6  4  8

Trade and trademate for volume 33
 0  2  2  2       0  2  2  5
 0  5  5  5       0  5  5  8
 0  8  8  8       0  8  8  2
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  7
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  1
 1  6  8  7       1  6  8  5
 2  0  4  2       2  0  4  5
 2  3  7  5       2  3  7  8
 2  6  1  8       2  6  1  2
 3  2  8  5       3  2  8  8
 3  5  2  8       3  5  2  2
 3  8  5  2       3  8  5  5
 4  0  8  4       4  0  8  7
 4  3  2  7       4  3  2  1
 4  6  5  1       4  6  5  4
 5  0  1  5       5  0  1  8
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  7
 5  5  6  1       5  5  6  5
 5  6  7  2       5  6  7  1
 6  1  4  7       6  1  4  2
 6  2  5  8       6  2  5  7
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  1
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  1
 7  3  8  1       7  3  8  4
 7  6  2  4       7  6  2  7
 8  0  7  8       8  0  7  2
 8  3  1  2       8  3  1  5
 8  6  4  5       8  6  4  8

Trade and trademate for volume 34
 0  0  0  0       0  0  0  4
 0  2  2  2       0  2  2  8
 0  4  4  4       0  4  4  0
 0  8  8  8       0  8  8  2
 1  0  2  1       1  0  2  7
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  4
 1  8  1  0       1  8  1  3
 2  3  7  5       2  3  7  8
 2  6  1  8       2  6  1  5
 3  5  2  8       3  5  2  2
 3  8  5  2       3  8  5  8
 4  0  8  4       4  0  8  1
 4  2  1  6       4  2  1  0
 4  3  2  7       4  3  2  4
 4  5  4  0       4  5  4  3
 4  6  5  1       4  6  5  7
 4  8  7  3       4  8  7  6
 5  0  1  5       5  0  1  8
 5  3  4  8       5  3  4  5
 5  4  5  0       5  4  5  4
 5  8  0  4       5  8  0  0
 6  2  5  8       6  2  5  2
 6  5  8  2       6  5  8  8
 7  0  5  7       7  0  5  0
 7  2  7  0       7  2  7  3
 7  3  8  1       7  3  8  7
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  1
 7  8  4  6       7  8  4  4
 8  0  7  8       8  0  7  5
 8  6  4  5       8  6  4  8

Trade and trademate for volume 35
 0  6  6  6       0  6  6  8
 0  8  8  8       0  8  8  6
 1  5  7  6       1  5  7  8
 1  7  0  8       1  7  0  6
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  8
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  2
 2  6  1  8       2  6  1  3
 3  0  6  3       3  0  6  2
 3  3  0  6       3  3  0  8
 3  5  2  8       3  5  2  6
 3  8  5  2       3  8  5  3
 4  2  1  6       4  2  1  8
 4  4  3  8       4  4  3  6
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  2
 5  0  1  5       5  0  1  6
 5  1  2  6       5  1  2  3
 5  3  4  8       5  3  4  2
 5  6  7  2       5  6  7  5
 5  7  8  3       5  7  8  8
 6  0  3  6       6  0  3  8
 6  2  5  8       6  2  5  6
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  2
 7  1  6  8       7  1  6  6
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  2
 7  8  4  6       7  8  4  8
 8  0  7  8       8  0  7  3
 8  3  1  2       8  3  1  5
 8  4  2  3       8  4  2  8
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  2

Trade and trademate for volume 36
 0  0  0  0       0  0  0  7
 0  1  1  1       0  1  1  5
 0  5  5  5       0  5  5  1
 0  7  7  7       0  7  7  0
 1  0  2  1       1  0  2  0
 1  4  6  5       1  4  6  1
 1  6  8  7       1  6  8  5
 1  8  1  0       1  8  1  7
 2  3  7  5       2  3  7  1
 2  5  0  7       2  5  0  5
 2  7  2  0       2  7  2  7
 2  8  3  1       2  8  3  0
 3  2  8  5       3  2  8  1
 3  4  1  7       3  4  1  0
 3  6  3  0       3  6  3  7
 3  7  4  1       3  7  4  5
 4  1  0  5       4  1  0  1
 4  3  2  7       4  3  2  5
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  0
 5  0  1  5       5  0  1  1
 5  2  3  7       5  2  3  5
 5  4  5  0       5  4  5  7
 5  5  6  1       5  5  6  0
 6  1  4  7       6  1  4  0
 6  3  6  0       6  3  6  7
 6  4  7  1       6  4  7  5
 6  8  2  5       6  8  2  1
 7  0  5  7       7  0  5  5
 7  2  7  0       7  2  7  7
 7  3  8  1       7  3  8  0
 7  7  3  5       7  7  3  1
 8  1  8  0       8  1  8  7
 8  2  0  1       8  2  0  0
 8  6  4  5       8  6  4  1
 8  8  6  7       8  8  6  5

Trade and trademate for volume 37
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  5
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  2
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  7
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  8
 1  3  5  4       1  3  5  7
 1  6  8  7       1  6  8  1
 1  7  0  8       1  7  0  2
 2  2  6  4       2  2  6  1
 2  8  3  1       2  8  3  4
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  2
 3  7  4  1       3  7  4  4
 3  8  5  2       3  8  5  5
 4  0  8  4       4  0  8  8
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  2
 4  6  5  1       4  6  5  4
 4  7  6  2       4  7  6  7
 5  5  6  1       5  5  6  4
 5  8  0  4       5  8  0  1
 6  4  7  1       6  4  7  4
 6  5  8  2       6  5  8  5
 6  7  1  4       6  7  1  1
 6  8  2  5       6  8  2  2
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  2
 7  3  8  1       7  3  8  4
 7  4  0  2       7  4  0  8
 7  6  2  4       7  6  2  7
 8  0  7  8       8  0  7  7
 8  2  0  1       8  2  0  4
 8  5  3  4       8  5  3  1
 8  8  6  7       8  8  6  8

Trade and trademate for volume 38
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  1
 0  5  5  5       0  5  5  8
 0  7  7  7       0  7  7  5
 0  8  8  8       0  8  8  2
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  1
 1  4  6  5       1  4  6  8
 1  6  8  7       1  6  8  5
 1  7  0  8       1  7  0  2
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  7
 2  5  0  7       2  5  0  1
 2  8  3  1       2  8  3  4
 3  2  8  5       3  2  8  8
 3  4  1  7       3  4  1  2
 3  5  2  8       3  5  2  5
 3  8  5  2       3  8  5  7
 4  1  0  5       4  1  0  8
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  5
 4  7  6  2       4  7  6  7
 5  0  1  5       5  0  1  1
 5  5  6  1       5  5  6  4
 5  8  0  4       5  8  0  5
 6  1  4  7       6  1  4  5
 6  2  5  8       6  2  5  2
 6  5  8  2       6  5  8  7
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  5
 7  1  6  8       7  1  6  2
 7  4  0  2       7  4  0  7
 7  7  3  5       7  7  3  8
 8  2  0  1       8  2  0  4
 8  3  1  2       8  3  1  5
 8  5  3  4       8  5  3  2
 8  6  4  5       8  6  4  7
 8  8  6  7       8  8  6  1

Trade and trademate for volume 39
 0  0  0  0       0  0  0  3
 0  3  3  3       0  3  3  0
 0  6  6  6       0  6  6  8
 0  8  8  8       0  8  8  6
 1  2  4  3       1  2  4  8
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  0
 1  7  0  8       1  7  0  6
 1  8  1  0       1  8  1  5
 2  0  4  2       2  0  4  5
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  8
 2  6  1  8       2  6  1  2
 3  0  6  3       3  0  6  0
 3  3  0  6       3  3  0  8
 3  5  2  8       3  5  2  6
 3  6  3  0       3  6  3  3
 4  2  1  6       4  2  1  0
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  3
 4  8  7  3       4  8  7  8
 5  0  1  5       5  0  1  6
 5  1  2  6       5  1  2  8
 5  3  4  8       5  3  4  2
 5  6  7  2       5  6  7  5
 6  0  3  6       6  0  3  8
 6  2  5  8       6  2  5  6
 6  3  6  0       6  3  6  5
 6  6  0  3       6  6  0  0
 6  8  2  5       6  8  2  3
 7  1  6  8       7  1  6  6
 7  2  7  0       7  2  7  3
 7  5  1  3       7  5  1  8
 7  8  4  6       7  8  4  0
 8  0  7  8       8  0  7  2
 8  3  1  2       8  3  1  3
 8  4  2  3       8  4  2  5
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  8

Trade and trademate for volume 40
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  8
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  5
 1  1  3  2       1  1  3  8
 1  4  6  5       1  4  6  2
 1  7  0  8       1  7  0  5
 2  0  4  2       2  0  4  8
 2  5  0  7       2  5  0  0
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  7
 3  2  8  5       3  2  8  2
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  5
 3  6  3  0       3  6  3  6
 3  7  4  1       3  7  4  0
 3  8  5  2       3  8  5  8
 4  1  0  5       4  1  0  2
 4  3  2  7       4  3  2  0
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  7
 4  7  6  2       4  7  6  8
 5  3  4  8       5  3  4  2
 5  6  7  2       5  6  7  8
 6  0  3  6       6  0  3  0
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  5
 6  3  6  0       6  3  6  6
 6  4  7  1       6  4  7  7
 6  5  8  2       6  5  8  8
 6  8  2  5       6  8  2  2
 7  1  6  8       7  1  6  5
 7  4  0  2       7  4  0  8
 7  7  3  5       7  7  3  2
 8  0  7  8       8  0  7  2
 8  3  1  2       8  3  1  8

Trade and trademate for volume 41
 0  0  0  0       0  0  0  6
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  7
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  0
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  6
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  2
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  0
 2  7  2  0       2  7  2  4
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  7
 3  3  0  6       3  3  0  0
 3  4  1  7       3  4  1  4
 3  6  3  0       3  6  3  6
 3  8  5  2       3  8  5  3
 4  1  0  5       4  1  0  3
 4  2  1  6       4  2  1  2
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  6
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  2
 6  0  3  6       6  0  3  0
 6  1  4  7       6  1  4  4
 6  3  6  0       6  3  6  6
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  5
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  2
 7  2  7  0       7  2  7  4
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  0
 7  7  3  5       7  7  3  3
 7  8  4  6       7  8  4  5
 8  3  1  2       8  3  1  3
 8  4  2  3       8  4  2  5
 8  6  4  5       8  6  4  2

Trade and trademate for volume 42
 0  1  1  1       0  1  1  7
 0  4  4  4       0  4  4  1
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7  4
 0  8  8  8       0  8  8  6
 1  2  4  3       1  2  4  0
 1  5  7  6       1  5  7  3
 1  7  0  8       1  7  0  6
 1  8  1  0       1  8  1  8
 2  2  6  4       2  2  6  7
 2  4  8  6       2  4  8  0
 2  5  0  7       2  5  0  4
 2  6  1  8       2  6  1  6
 2  7  2  0       2  7  2  8
 3  1  7  4       3  1  7  1
 3  3  0  6       3  3  0  8
 3  4  1  7       3  4  1  4
 3  5  2  8       3  5  2  6
 3  7  4  1       3  7  4  7
 4  2  1  6       4  2  1  3
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  8
 4  8  7  3       4  8  7  0
 5  1  2  6       5  1  2  0
 5  2  3  7       5  2  3  4
 5  3  4  8       5  3  4  6
 5  4  5  0       5  4  5  8
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  8
 6  1  4  7       6  1  4  4
 6  2  5  8       6  2  5  6
 6  4  7  1       6  4  7  7
 6  7  1  4       6  7  1  1
 7  1  6  8       7  1  6  6
 7  2  7  0       7  2  7  8
 7  5  1  3       7  5  1  0
 7  8  4  6       7  8  4  3
 8  0  7  8       8  0  7  6
 8  1  8  0       8  1  8  8
 8  5  3  4       8  5  3  7
 8  7  5  6       8  7  5  0
 8  8  6  7       8  8  6  4

Trade and trademate for volume 43
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3  6
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  0
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  1
 1  3  5  4       1  3  5  7
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  2
 2  5  0  7       2  5  0  8
 2  6  1  8       2  6  1  1
 2  8  3  1       2  8  3  7
 3  0  6  3       3  0  6  6
 3  2  8  5       3  2  8  1
 3  3  0  6       3  3  0  0
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  3
 3  7  4  1       3  7  4  8
 3  8  5  2       3  8  5  5
 4  0  8  4       4  0  8  7
 4  3  2  7       4  3  2  4
 4  6  5  1       4  6  5  2
 4  7  6  2       4  7  6  1
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  1
 5  5  6  1       5  5  6  7
 5  6  7  2       5  6  7  8
 6  0  3  6       6  0  3  0
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  5
 6  6  0  3       6  6  0  6
 6  8  2  5       6  8  2  1
 7  0  5  7       7  0  5  4
 7  3  8  1       7  3  8  2
 7  4  0  2       7  4  0  1
 7  6  2  4       7  6  2  7
 8  0  7  8       8  0  7  1
 8  2  0  1       8  2  0  7
 8  3  1  2       8  3  1  8
 8  8  6  7       8  8  6  2

Trade and trademate for volume 44
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  7
 0  6  6  6       0  6  6  3
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  6
 1  0  2  1       1  0  2  3
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  4
 1  7  0  8       1  7  0  6
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  7
 2  4  8  6       2  4  8  8
 2  5  0  7       2  5  0  3
 2  6  1  8       2  6  1  6
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  7
 3  3  0  6       3  3  0  8
 3  4  1  7       3  4  1  3
 3  5  2  8       3  5  2  6
 4  0  8  4       4  0  8  1
 4  2  1  6       4  2  1  4
 4  4  3  8       4  4  3  6
 4  6  5  1       4  6  5  8
 5  1  2  6       5  1  2  8
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  6
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  8
 6  1  4  7       6  1  4  3
 6  2  5  8       6  2  5  6
 6  6  0  3       6  6  0  4
 6  7  1  4       6  7  1  7
 7  1  6  8       7  1  6  6
 7  3  8  1       7  3  8  3
 7  5  1  3       7  5  1  8
 7  6  2  4       7  6  2  1
 7  8  4  6       7  8  4  4
 8  0  7  8       8  0  7  6
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  7
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  8

Trade and trademate for volume 45
 0  0  0  0       0  0  0  3
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  0
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  4
 1  0  2  1       1  0  2  4
 1  3  5  4       1  3  5  7
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 2  2  6  4       2  2  6  6
 2  4  8  6       2  4  8  1
 2  5  0  7       2  5  0  4
 2  8  3  1       2  8  3  7
 3  0  6  3       3  0  6  1
 3  1  7  4       3  1  7  6
 3  3  0  6       3  3  0  0
 3  4  1  7       3  4  1  3
 3  6  3  0       3  6  3  4
 3  7  4  1       3  7  4  7
 4  0  8  4       4  0  8  7
 4  2  1  6       4  2  1  4
 4  3  2  7       4  3  2  1
 4  5  4  0       4  5  4  6
 4  6  5  1       4  6  5  0
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  1
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  0
 5  8  0  4       5  8  0  6
 6  0  3  6       6  0  3  0
 6  1  4  7       6  1  4  4
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  7
 6  6  0  3       6  6  0  1
 6  7  1  4       6  7  1  6
 7  0  5  7       7  0  5  6
 7  3  8  1       7  3  8  4
 7  5  1  3       7  5  1  7
 7  6  2  4       7  6  2  3
 7  8  4  6       7  8  4  1
 8  2  0  1       8  2  0  7
 8  4  2  3       8  4  2  6
 8  5  3  4       8  5  3  3
 8  7  5  6       8  7  5  1
 8  8  6  7       8  8  6  4

Trade and trademate for volume 46
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  8
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  7
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  2
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  7
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  8
 2  5  0  7       2  5  0  2
 2  6  1  8       2  6  1  7
 3  0  6  3       3  0  6  8
 3  4  1  7       3  4  1  2
 3  5  2  8       3  5  2  7
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  2
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  4
 4  4  3  8       4  4  3  7
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  6
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  7
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  8
 6  0  3  6       6  0  3  4
 6  1  4  7       6  1  4  2
 6  2  5  8       6  2  5  7
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  8
 6  7  1  4       6  7  1  6
 7  0  5  7       7  0  5  6
 7  1  6  8       7  1  6  7
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  4
 7  6  2  4       7  6  2  2
 7  8  4  6       7  8  4  8
 8  0  7  8       8  0  7  7
 8  3  1  2       8  3  1  3
 8  4  2  3       8  4  2  8
 8  5  3  4       8  5  3  6
 8  7  5  6       8  7  5  4
 8  8  6  7       8  8  6  2

Trade and trademate for volume 47
 0  0  0  0       0  0  0  3
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  2
 0  8  8  8       0  8  8  0
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  0
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  2
 1  8  1  0       1  8  1  4
 2  0  4  2       2  0  4  0
 2  2  6  4       2  2  6  6
 2  4  8  6       2  4  8  1
 2  7  2  0       2  7  2  4
 2  8  3  1       2  8  3  2
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  6
 3  3  0  6       3  3  0  0
 3  5  2  8       3  5  2  1
 3  6  3  0       3  6  3  3
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  8
 4  0  8  4       4  0  8  2
 4  2  1  6       4  2  1  0
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  6
 4  7  6  2       4  7  6  1
 5  1  2  6       5  1  2  2
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  1
 5  8  0  4       5  8  0  6
 6  0  3  6       6  0  3  1
 6  2  5  8       6  2  5  2
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  8
 6  6  0  3       6  6  0  4
 6  7  1  4       6  7  1  6
 7  2  7  0       7  2  7  4
 7  3  8  1       7  3  8  6
 7  6  2  4       7  6  2  0
 7  8  4  6       7  8  4  1
 8  1  8  0       8  1  8  4
 8  5  3  4       8  5  3  6
 8  7  5  6       8  7  5  0

Trade and trademate for volume 48
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6  2
 0  8  8  8       0  8  8  3
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  7
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  8
 1  7  0  8       1  7  0  3
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  8
 2  4  8  6       2  4  8  2
 2  6  1  8       2  6  1  3
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  8
 3  3  0  6       3  3  0  2
 3  5  2  8       3  5  2  3
 3  8  5  2       3  8  5  6
 4  0  8  4       4  0  8  7
 4  2  1  6       4  2  1  4
 4  3  2  7       4  3  2  8
 4  4  3  8       4  4  3  3
 4  7  6  2       4  7  6  6
 4  8  7  3       4  8  7  2
 5  1  2  6       5  1  2  2
 5  3  4  8       5  3  4  3
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  8
 6  0  3  6       6  0  3  8
 6  2  5  8       6  2  5  3
 6  5  8  2       6  5  8  6
 6  6  0  3       6  6  0  4
 6  7  1  4       6  7  1  2
 7  0  5  7       7  0  5  2
 7  1  6  8       7  1  6  3
 7  4  0  2       7  4  0  6
 7  5  1  3       7  5  1  8
 7  6  2  4       7  6  2  7
 7  8  4  6       7  8  4  4
 8  0  7  8       8  0  7  3
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  2
 8  7  5  6       8  7  5  8

Trade and trademate for volume 49
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  1
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  3
 0  8  8  8       0  8  8  0
 1  0  2  1       1  0  2  5
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  1
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  0
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  3
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  1
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  1
 3  2  8  5       3  2  8  2
 3  3  0  6       3  3  0  3
 3  7  4  1       3  7  4  5
 3  8  5  2       3  8  5  6
 4  1  0  5       4  1  0  6
 4  2  1  6       4  2  1  1
 4  6  5  1       4  6  5  5
 5  0  1  5       5  0  1  0
 5  1  2  6       5  1  2  3
 5  3  4  8       5  3  4  2
 5  4  5  0       5  4  5  1
 5  5  6  1       5  5  6  5
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  8
 6  0  3  6       6  0  3  3
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  6
 6  6  0  3       6  6  0  1
 6  8  2  5       6  8  2  2
 7  3  8  1       7  3  8  5
 7  7  3  5       7  7  3  6
 7  8  4  6       7  8  4  1
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  1
 8  2  0  1       8  2  0  5
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  0
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  3

Trade and trademate for volume 50
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  3
 0  3  3  3       0  3  3  7
 0  4  4  4       0  4  4  0
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  6
 1  0  2  1       1  0  2  0
 1  2  4  3       1  2  4  1
 1  3  5  4       1  3  5  3
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  6
 1  8  1  0       1  8  1  7
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  0
 2  4  8  6       2  4  8  1
 2  5  0  7       2  5  0  6
 2  7  2  0       2  7  2  4
 2  8  3  1       2  8  3  3
 3  1  7  4       3  1  7  0
 3  3  0  6       3  3  0  1
 3  4  1  7       3  4  1  6
 3  6  3  0       3  6  3  4
 3  7  4  1       3  7  4  7
 4  0  8  4       4  0  8  7
 4  2  1  6       4  2  1  4
 4  3  2  7       4  3  2  6
 4  5  4  0       4  5  4  3
 4  6  5  1       4  6  5  0
 4  8  7  3       4  8  7  1
 5  1  2  6       5  1  2  1
 5  2  3  7       5  2  3  6
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  7
 5  8  0  4       5  8  0  0
 6  0  3  6       6  0  3  1
 6  1  4  7       6  1  4  6
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  7
 6  7  1  4       6  7  1  0
 7  0  5  7       7  0  5  6
 7  2  7  0       7  2  7  3
 7  3  8  1       7  3  8  0
 7  5  1  3       7  5  1  1
 7  6  2  4       7  6  2  7
 7  8  4  6       7  8  4  4
 8  1  8  0       8  1  8  4
 8  2  0  1       8  2  0  7
 8  5  3  4       8  5  3  0
 8  7  5  6       8  7  5  1
 8  8  6  7       8  8  6  6

Trade and trademate for volume 51
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  6
 0  4  4  4       0  4  4  1
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  4
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  6
 1  3  5  4       1  3  5  7
 1  5  7  6       1  5  7  2
 1  6  8  7       1  6  8  1
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  1
 2  4  8  6       2  4  8  2
 2  5  0  7       2  5  0  4
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  7
 3  1  7  4       3  1  7  1
 3  3  0  6       3  3  0  2
 3  4  1  7       3  4  1  4
 3  7  4  1       3  7  4  7
 3  8  5  2       3  8  5  6
 4  0  8  4       4  0  8  7
 4  2  1  6       4  2  1  2
 4  3  2  7       4  3  2  1
 4  6  5  1       4  6  5  4
 4  7  6  2       4  7  6  6
 5  1  2  6       5  1  2  2
 5  2  3  7       5  2  3  4
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  7
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  0
 5  8  0  4       5  8  0  1
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  4
 6  4  7  1       6  4  7  7
 6  5  8  2       6  5  8  6
 6  7  1  4       6  7  1  1
 7  0  5  7       7  0  5  1
 7  3  8  1       7  3  8  4
 7  4  0  2       7  4  0  6
 7  6  2  4       7  6  2  7
 7  8  4  6       7  8  4  2
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  7
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  0
 8  5  3  4       8  5  3  1
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  4

Trade and trademate for volume 52
 0  0  0  0       0  0  0  7
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  0
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  1
 1  5  7  6       1  5  7  2
 1  7  0  8       1  7  0  6
 2  1  5  3       2  1  5  7
 2  4  8  6       2  4  8  8
 2  5  0  7       2  5  0  3
 2  6  1  8       2  6  1  6
 3  0  6  3       3  0  6  0
 3  3  0  6       3  3  0  8
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  7
 3  6  3  0       3  6  3  2
 3  7  4  1       3  7  4  3
 3  8  5  2       3  8  5  6
 4  0  8  4       4  0  8  1
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  6
 4  6  5  1       4  6  5  4
 4  7  6  2       4  7  6  7
 4  8  7  3       4  8  7  8
 5  1  2  6       5  1  2  8
 5  3  4  8       5  3  4  6
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  2
 6  0  3  6       6  0  3  8
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  2
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  7
 6  5  8  2       6  5  8  6
 6  6  0  3       6  6  0  0
 7  0  5  7       7  0  5  3
 7  1  6  8       7  1  6  6
 7  3  8  1       7  3  8  4
 7  5  1  3       7  5  1  8
 7  6  2  4       7  6  2  1
 7  8  4  6       7  8  4  7
 8  0  7  8       8  0  7  6
 8  3  1  2       8  3  1  7
 8  7  5  6       8  7  5  8
 8  8  6  7       8  8  6  2

Trade and trademate for volume 53
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  1
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  8
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  1
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  6
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  2
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  1
 3  7  4  1       3  7  4  4
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  3
 4  1  0  5       4  1  0  8
 4  3  2  7       4  3  2  4
 4  4  3  8       4  4  3  1
 4  5  4  0       4  5  4  2
 4  6  5  1       4  6  5  7
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  0
 5  1  2  6       5  1  2  2
 5  5  6  1       5  5  6  3
 5  6  7  2       5  6  7  1
 5  7  8  3       5  7  8  6
 6  4  7  1       6  4  7  4
 6  5  8  2       6  5  8  5
 6  6  0  3       6  6  0  2
 6  7  1  4       6  7  1  3
 6  8  2  5       6  8  2  1
 7  0  5  7       7  0  5  4
 7  1  6  8       7  1  6  1
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  7
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  0
 7  6  2  4       7  6  2  5
 7  7  3  5       7  7  3  8
 8  2  0  1       8  2  0  5
 8  3  1  2       8  3  1  1
 8  4  2  3       8  4  2  6
 8  6  4  5       8  6  4  3
 8  7  5  6       8  7  5  2

Trade and trademate for volume 54
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  0
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  4
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  0
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 1  7  0  8       1  7  0  1
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  2
 2  6  1  8       2  6  1  3
 2  7  2  0       2  7  2  6
 2  8  3  1       2  8  3  0
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  4
 3  6  3  0       3  6  3  1
 3  7  4  1       3  7  4  0
 4  0  8  4       4  0  8  5
 4  1  0  5       4  1  0  4
 4  5  4  0       4  5  4  1
 4  6  5  1       4  6  5  0
 5  0  1  5       5  0  1  1
 5  1  2  6       5  1  2  3
 5  3  4  8       5  3  4  2
 5  4  5  0       5  4  5  6
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  4
 5  7  8  3       5  7  8  8
 5  8  0  4       5  8  0  5
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  2
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  4
 7  2  7  0       7  2  7  1
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  2
 7  6  2  4       7  6  2  5
 7  7  3  5       7  7  3  4
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  6
 8  2  0  1       8  2  0  0
 8  3  1  2       8  3  1  4
 8  4  2  3       8  4  2  1
 8  5  3  4       8  5  3  5
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  3

Trade and trademate for volume 55
 0  0  0  0       0  0  0  2
 0  2  2  2       0  2  2  8
 0  8  8  8       0  8  8  0
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  1
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  8
 2  6  1  8       2  6  1  0
 2  7  2  0       2  7  2  2
 3  0  6  3       3  0  6  5
 3  1  7  4       3  1  7  8
 3  2  8  5       3  2  8  3
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  2
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  7
 4  1  0  5       4  1  0  4
 4  2  1  6       4  2  1  5
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  0
 4  5  4  0       4  5  4  2
 4  6  5  1       4  6  5  8
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  6
 5  0  1  5       5  0  1  3
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  2
 5  6  7  2       5  6  7  4
 5  7  8  3       5  7  8  5
 5  8  0  4       5  8  0  8
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  2
 6  5  8  2       6  5  8  8
 6  6  0  3       6  6  0  5
 6  8  2  5       6  8  2  3
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  0
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  4
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  7
 7  7  3  5       7  7  3  8
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  0
 8  1  8  0       8  1  8  2
 8  3  1  2       8  3  1  8
 8  4  2  3       8  4  2  5
 8  6  4  5       8  6  4  3

Trade and trademate for volume 56
 0  0  0  0       0  0  0  5
 0  1  1  1       0  1  1  8
 0  2  2  2       0  2  2  0
 0  5  5  5       0  5  5  2
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  0
 1  4  6  5       1  4  6  2
 1  7  0  8       1  7  0  1
 1  8  1  0       1  8  1  5
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  8
 2  5  0  7       2  5  0  0
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  4
 3  2  8  5       3  2  8  2
 3  5  2  8       3  5  2  1
 3  6  3  0       3  6  3  5
 3  7  4  1       3  7  4  8
 3  8  5  2       3  8  5  0
 4  1  0  5       4  1  0  2
 4  4  3  8       4  4  3  1
 4  5  4  0       4  5  4  5
 4  6  5  1       4  6  5  8
 4  7  6  2       4  7  6  0
 5  0  1  5       5  0  1  0
 5  2  3  7       5  2  3  8
 5  3  4  8       5  3  4  2
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  4
 5  6  7  2       5  6  7  1
 5  7  8  3       5  7  8  5
 5  8  0  4       5  8  0  7
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  7
 6  3  6  0       6  3  6  5
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  8
 6  8  2  5       6  8  2  2
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  7
 7  2  7  0       7  2  7  5
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  8
 7  7  3  5       7  7  3  2
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  4
 8  3  1  2       8  3  1  1
 8  4  2  3       8  4  2  5
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  0
 8  8  6  7       8  8  6  8

Trade and trademate for volume 57
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  4
 0  6  6  6       0  6  6  8
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  7
 1  0  2  1       1  0  2  8
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  6
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  4
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  0
 2  4  8  6       2  4  8  8
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  3
 3  1  7  4       3  1  7  8
 3  3  0  6       3  3  0  2
 3  5  2  8       3  5  2  6
 3  6  3  0       3  6  3  4
 3  8  5  2       3  8  5  0
 4  0  8  4       4  0  8  2
 4  1  0  5       4  1  0  4
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  0
 4  5  4  0       4  5  4  8
 4  6  5  1       4  6  5  5
 4  7  6  2       4  7  6  7
 5  1  2  6       5  1  2  0
 5  3  4  8       5  3  4  6
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  1
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  8
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  1
 6  7  1  4       6  7  1  0
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  4
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  6
 7  6  2  4       7  6  2  7
 7  7  3  5       7  7  3  8
 7  8  4  6       7  8  4  2
 8  0  7  8       8  0  7  7
 8  1  8  0       8  1  8  3
 8  3  1  2       8  3  1  8
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  5
 8  6  4  5       8  6  4  0
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  6

Trade and trademate for volume 58
 0  0  0  0       0  0  0  7
 0  1  1  1       0  1  1  4
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  8
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  5
 1  0  2  1       1  0  2  5
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  4
 1  7  0  8       1  7  0  1
 1  8  1  0       1  8  1  8
 2  1  5  3       2  1  5  1
 2  3  7  5       2  3  7  7
 2  5  0  7       2  5  0  0
 2  6  1  8       2  6  1  5
 2  7  2  0       2  7  2  8
 2  8  3  1       2  8  3  3
 3  1  7  4       3  1  7  0
 3  2  8  5       3  2  8  1
 3  3  0  6       3  3  0  5
 3  5  2  8       3  5  2  6
 3  6  3  0       3  6  3  8
 3  7  4  1       3  7  4  4
 4  0  8  4       4  0  8  8
 4  1  0  5       4  1  0  6
 4  2  1  6       4  2  1  0
 4  3  2  7       4  3  2  3
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  4
 4  8  7  3       4  8  7  1
 5  0  1  5       5  0  1  1
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  6
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  5
 5  7  8  3       5  7  8  0
 6  0  3  6       6  0  3  4
 6  1  4  7       6  1  4  5
 6  2  5  8       6  2  5  7
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  8
 6  7  1  4       6  7  1  6
 6  8  2  5       6  8  2  0
 7  0  5  7       7  0  5  0
 7  2  7  0       7  2  7  5
 7  3  8  1       7  3  8  4
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  7
 8  0  7  8       8  0  7  6
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  8
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  0
 8  7  5  6       8  7  5  5

Trade and trademate for volume 59
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  8
 0  4  4  4       0  4  4  7
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  4
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  4
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  6
 1  7  0  8       1  7  0  3
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  7
 2  4  8  6       2  4  8  2
 2  5  0  7       2  5  0  6
 2  6  1  8       2  6  1  4
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  7
 3  3  0  6       3  3  0  2
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  4
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  7
 4  1  0  5       4  1  0  4
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  6
 4  4  3  8       4  4  3  3
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  2
 5  1  2  6       5  1  2  2
 5  2  3  7       5  2  3  6
 5  3  4  8       5  3  4  4
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  8
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  6
 6  2  5  8       6  2  5  4
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  5
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  6
 7  1  6  8       7  1  6  3
 7  4  0  2       7  4  0  8
 7  5  1  3       7  5  1  2
 7  6  2  4       7  6  2  7
 7  7  3  5       7  7  3  4
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  4
 8  3  1  2       8  3  1  3
 8  4  2  3       8  4  2  5
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  6

Trade and trademate for volume 60
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  5
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  4
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  1
 2  0  4  2       2  0  4  7
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  5
 2  5  0  7       2  5  0  6
 2  6  1  8       2  6  1  4
 2  8  3  1       2  8  3  2
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  8
 3  3  0  6       3  3  0  3
 3  5  2  8       3  5  2  5
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  1
 4  0  8  4       4  0  8  1
 4  6  5  1       4  6  5  2
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  4
 5  0  1  5       5  0  1  8
 5  1  2  6       5  1  2  1
 5  2  3  7       5  2  3  5
 5  3  4  8       5  3  4  4
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  6
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  3
 6  1  4  7       6  1  4  8
 6  2  5  8       6  2  5  7
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  4
 6  6  0  3       6  6  0  1
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  6
 7  1  6  8       7  1  6  7
 7  3  8  1       7  3  8  2
 7  4  0  2       7  4  0  4
 7  6  2  4       7  6  2  8
 7  7  3  5       7  7  3  1
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  5
 8  2  0  1       8  2  0  2
 8  3  1  2       8  3  1  1
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  4
 8  8  6  7       8  8  6  8

Trade and trademate for volume 61
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  8
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  1
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  7
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  8
 2  5  0  7       2  5  0  4
 2  6  1  8       2  6  1  5
 3  0  6  3       3  0  6  7
 3  4  1  7       3  4  1  3
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  8
 3  8  5  2       3  8  5  0
 4  1  0  5       4  1  0  1
 4  2  1  6       4  2  1  0
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  6
 4  6  5  1       4  6  5  3
 4  7  6  2       4  7  6  8
 4  8  7  3       4  8  7  5
 5  0  1  5       5  0  1  6
 5  1  2  6       5  1  2  3
 5  3  4  8       5  3  4  5
 5  4  5  0       5  4  5  4
 5  6  7  2       5  6  7  0
 5  7  8  3       5  7  8  2
 5  8  0  4       5  8  0  8
 6  0  3  6       6  0  3  5
 6  1  4  7       6  1  4  0
 6  3  6  0       6  3  6  3
 6  5  8  2       6  5  8  7
 6  6  0  3       6  6  0  2
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  6
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  7
 7  5  1  3       7  5  1  8
 7  7  3  5       7  7  3  3
 7  8  4  6       7  8  4  2
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  8
 8  2  0  1       8  2  0  3
 8  3  1  2       8  3  1  1
 8  4  2  3       8  4  2  5
 8  5  3  4       8  5  3  0
 8  6  4  5       8  6  4  7
 8  8  6  7       8  8  6  4

Trade and trademate for volume 62
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  3
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  0
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  3
 1  4  6  5       1  4  6  7
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  8
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  0
 2  5  0  7       2  5  0  2
 2  6  1  8       2  6  1  7
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  4
 3  1  7  4       3  1  7  7
 3  3  0  6       3  3  0  8
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  4
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  6
 4  0  8  4       4  0  8  2
 4  1  0  5       4  1  0  0
 4  5  4  0       4  5  4  5
 4  7  6  2       4  7  6  4
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  4
 5  4  5  0       5  4  5  2
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  8
 5  7  8  3       5  7  8  7
 5  8  0  4       5  8  0  1
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  4
 6  3  6  0       6  3  6  6
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  8
 6  7  1  4       6  7  1  0
 6  8  2  5       6  8  2  2
 7  0  5  7       7  0  5  0
 7  2  7  0       7  2  7  2
 7  4  0  2       7  4  0  4
 7  6  2  4       7  6  2  5
 7  7  3  5       7  7  3  6
 7  8  4  6       7  8  4  7
 8  0  7  8       8  0  7  4
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  7
 8  4  2  3       8  4  2  0
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  8
 8  8  6  7       8  8  6  5

Trade and trademate for volume 63
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  5
 0  3  3  3       0  3  3  8
 0  5  5  5       0  5  5  3
 0  7  7  7       0  7  7  0
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  8
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  1
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  5
 1  7  0  8       1  7  0  3
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  8
 2  3  7  5       2  3  7  2
 2  5  0  7       2  5  0  0
 2  6  1  8       2  6  1  3
 2  7  2  0       2  7  2  1
 2  8  3  1       2  8  3  5
 3  2  8  5       3  2  8  0
 3  4  1  7       3  4  1  5
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  1
 3  7  4  1       3  7  4  8
 3  8  5  2       3  8  5  7
 4  1  0  5       4  1  0  1
 4  2  1  6       4  2  1  8
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  6
 4  6  5  1       4  6  5  0
 4  7  6  2       4  7  6  5
 5  0  1  5       5  0  1  6
 5  1  2  6       5  1  2  0
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  5
 5  4  5  0       5  4  5  1
 5  5  6  1       5  5  6  7
 5  6  7  2       5  6  7  8
 5  7  8  3       5  7  8  2
 6  0  3  6       6  0  3  0
 6  1  4  7       6  1  4  3
 6  2  5  8       6  2  5  2
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  7
 6  5  8  2       6  5  8  8
 6  6  0  3       6  6  0  5
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  5
 7  1  6  8       7  1  6  2
 7  2  7  0       7  2  7  6
 7  3  8  1       7  3  8  3
 7  4  0  2       7  4  0  8
 7  5  1  3       7  5  1  1
 7  7  3  5       7  7  3  7
 7  8  4  6       7  8  4  0
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  5
 8  2  0  1       8  2  0  7
 8  3  1  2       8  3  1  0
 8  6  4  5       8  6  4  2
 8  8  6  7       8  8  6  8

Trade and trademate for volume 64
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  4
 0  3  3  3       0  3  3  8
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  0
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  5
 1  2  4  3       1  2  4  0
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  4
 1  7  0  8       1  7  0  6
 1  8  1  0       1  8  1  3
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  7
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  2
 2  5  0  7       2  5  0  1
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  4
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  6
 4  0  8  4       4  0  8  6
 4  1  0  5       4  1  0  0
 4  2  1  6       4  2  1  1
 4  3  2  7       4  3  2  3
 4  4  3  8       4  4  3  4
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  5
 4  8  7  3       4  8  7  8
 5  0  1  5       5  0  1  0
 5  3  4  8       5  3  4  2
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  5
 5  6  7  2       5  6  7  1
 5  7  8  3       5  7  8  8
 6  0  3  6       6  0  3  1
 6  1  4  7       6  1  4  8
 6  2  5  8       6  2  5  6
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  2
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  7
 7  0  5  7       7  0  5  8
 7  1  6  8       7  1  6  1
 7  2  7  0       7  2  7  5
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  7
 7  5  1  3       7  5  1  2
 7  7  3  5       7  7  3  3
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  5
 8  2  0  1       8  2  0  8
 8  3  1  2       8  3  1  7
 8  4  2  3       8  4  2  1
 8  5  3  4       8  5  3  6
 8  6  4  5       8  6  4  3
 8  7  5  6       8  7  5  4
 8  8  6  7       8  8  6  0

Trade and trademate for volume 65
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  7
 0  2  2  2       0  2  2  3
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  6
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  0
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  8
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  3
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  6
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  8
 2  6  1  8       2  6  1  4
 2  7  2  0       2  7  2  5
 3  0  6  3       3  0  6  7
 3  1  7  4       3  1  7  8
 3  2  8  5       3  2  8  2
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  6
 3  7  4  1       3  7  4  3
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  3
 4  1  0  5       4  1  0  6
 4  2  1  6       4  2  1  5
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  0
 4  5  4  0       4  5  4  8
 4  7  6  2       4  7  6  4
 4  8  7  3       4  8  7  7
 5  0  1  5       5  0  1  0
 5  1  2  6       5  1  2  4
 5  2  3  7       5  2  3  8
 5  3  4  8       5  3  4  7
 5  4  5  0       5  4  5  3
 5  6  7  2       5  6  7  5
 5  7  8  3       5  7  8  6
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  5
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  7
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  4
 6  7  1  4       6  7  1  8
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  6
 7  1  6  8       7  1  6  3
 7  4  0  2       7  4  0  4
 7  5  1  3       7  5  1  2
 7  6  2  4       7  6  2  8
 7  7  3  5       7  7  3  7
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  4
 8  1  8  0       8  1  8  5
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  3
 8  6  4  5       8  6  4  0
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  8

Trade and trademate for volume 66
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  3
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  1
 0  8  8  8       0  8  8  5
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  7
 1  2  4  3       1  2  4  8
 1  3  5  4       1  3  5  5
 1  4  6  5       1  4  6  4
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  2
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  1
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  4
 2  4  8  6       2  4  8  0
 2  5  0  7       2  5  0  2
 2  7  2  0       2  7  2  1
 2  8  3  1       2  8  3  3
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  7
 3  3  0  6       3  3  0  8
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  5
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  1
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  2
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  7
 4  7  6  2       4  7  6  6
 4  8  7  3       4  8  7  0
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  4
 5  3  4  8       5  3  4  1
 5  4  5  0       5  4  5  2
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  8
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  0
 6  2  5  8       6  2  5  1
 6  3  6  0       6  3  6  7
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  6
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  0
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  3
 7  4  0  2       7  4  0  1
 7  5  1  3       7  5  1  7
 8  1  8  0       8  1  8  4
 8  2  0  1       8  2  0  6
 8  3  1  2       8  3  1  0
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  1
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  2

Trade and trademate for volume 67
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  4
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  1
 0  8  8  8       0  8  8  7
 1  0  2  1       1  0  2  5
 1  4  6  5       1  4  6  7
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  1
 1  7  0  8       1  7  0  6
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  1
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  0
 2  5  0  7       2  5  0  4
 2  6  1  8       2  6  1  7
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  5
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  6
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  2
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  8
 3  7  4  1       3  7  4  4
 3  8  5  2       3  8  5  1
 4  1  0  5       4  1  0  0
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  5
 5  0  1  5       5  0  1  1
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  4
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  5
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  8
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  8
 6  4  7  1       6  4  7  4
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  2
 7  1  6  8       7  1  6  6
 7  2  7  0       7  2  7  7
 7  3  8  1       7  3  8  5
 7  4  0  2       7  4  0  1
 7  7  3  5       7  7  3  0
 7  8  4  6       7  8  4  8
 8  0  7  8       8  0  7  0
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  5
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  8
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  2
 8  7  5  6       8  7  5  7
 8  8  6  7       8  8  6  4

Trade and trademate for volume 68
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  4
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  7
 0  5  5  5       0  5  5  2
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  5
 1  1  3  2       1  1  3  7
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  5
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  8
 2  2  6  4       2  2  6  0
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  4
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  6
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  7
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  4
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  3
 4  1  0  5       4  1  0  4
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  5
 4  5  4  0       4  5  4  1
 4  6  5  1       4  6  5  0
 4  7  6  2       4  7  6  7
 4  8  7  3       4  8  7  6
 5  0  1  5       5  0  1  4
 5  1  2  6       5  1  2  5
 5  2  3  7       5  2  3  6
 5  4  5  0       5  4  5  1
 5  5  6  1       5  5  6  3
 5  6  7  2       5  6  7  7
 5  7  8  3       5  7  8  0
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  0
 6  2  5  8       6  2  5  5
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  8
 6  5  8  2       6  5  8  6
 6  7  1  4       6  7  1  1
 6  8  2  5       6  8  2  7
 7  1  6  8       7  1  6  6
 7  2  7  0       7  2  7  2
 7  4  0  2       7  4  0  0
 7  5  1  3       7  5  1  5
 7  6  2  4       7  6  2  8
 7  7  3  5       7  7  3  3
 7  8  4  6       7  8  4  4
 8  0  7  8       8  0  7  0
 8  1  8  0       8  1  8  2
 8  3  1  2       8  3  1  7
 8  5  3  4       8  5  3  8
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  4
 8  8  6  7       8  8  6  5

Trade and trademate for volume 69
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  8
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  0
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3  3
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  2
 1  4  6  5       1  4  6  8
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  7  0  8       1  7  0  4
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  7
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  0
 2  5  0  7       2  5  0  5
 2  7  2  0       2  7  2  2
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  8
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  3
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  1
 4  1  0  5       4  1  0  8
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  0
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  5
 4  7  6  2       4  7  6  6
 4  8  7  3       4  8  7  7
 5  0  1  5       5  0  1  4
 5  2  3  7       5  2  3  5
 5  4  5  0       5  4  5  1
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  3
 5  7  8  3       5  7  8  7
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  0
 6  2  5  8       6  2  5  6
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  4
 6  6  0  3       6  6  0  1
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  0
 7  1  6  8       7  1  6  1
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  5
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  7
 7  7  3  5       7  7  3  8
 8  1  8  0       8  1  8  4
 8  2  0  1       8  2  0  0
 8  3  1  2       8  3  1  1
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  6
 8  6  4  5       8  6  4  2
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  5

Trade and trademate for volume 70
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  2
 0  4  4  4       0  4  4  8
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  0
 0  8  8  8       0  8  8  6
 1  0  2  1       1  0  2  5
 1  1  3  2       1  1  3  0
 1  3  5  4       1  3  5  1
 1  4  6  5       1  4  6  7
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  6
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  5
 2  3  7  5       2  3  7  3
 2  4  8  6       2  4  8  0
 2  7  2  0       2  7  2  2
 3  0  6  3       3  0  6  0
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  2
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  4
 3  5  2  8       3  5  2  3
 3  6  3  0       3  6  3  7
 3  8  5  2       3  8  5  8
 4  0  8  4       4  0  8  3
 4  1  0  5       4  1  0  2
 4  2  1  6       4  2  1  1
 4  3  2  7       4  3  2  8
 4  4  3  8       4  4  3  5
 4  6  5  1       4  6  5  6
 4  7  6  2       4  7  6  4
 4  8  7  3       4  8  7  7
 5  0  1  5       5  0  1  7
 5  1  2  6       5  1  2  1
 5  2  3  7       5  2  3  6
 5  3  4  8       5  3  4  4
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  5
 5  7  8  3       5  7  8  8
 5  8  0  4       5  8  0  0
 6  0  3  6       6  0  3  8
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  6
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  1
 6  7  1  4       6  7  1  5
 6  8  2  5       6  8  2  4
 7  0  5  7       7  0  5  2
 7  2  7  0       7  2  7  4
 7  3  8  1       7  3  8  7
 7  4  0  2       7  4  0  1
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  0
 7  7  3  5       7  7  3  3
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  5
 8  2  0  1       8  2  0  8
 8  3  1  2       8  3  1  0
 8  4  2  3       8  4  2  6
 8  6  4  5       8  6  4  2
 8  7  5  6       8  7  5  7
 8  8  6  7       8  8  6  3

Trade and trademate for volume 71
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  1
 0  3  3  3       0  3  3  8
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  5
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  6
 1  0  2  1       1  0  2  2
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  8
 1  6  8  7       1  6  8  4
 1  7  0  8       1  7  0  1
 2  0  4  2       2  0  4  5
 2  1  5  3       2  1  5  1
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  8
 2  5  0  7       2  5  0  6
 2  6  1  8       2  6  1  7
 2  8  3  1       2  8  3  3
 3  0  6  3       3  0  6  6
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  3
 3  7  4  1       3  7  4  2
 3  8  5  2       3  8  5  8
 4  0  8  4       4  0  8  1
 4  1  0  5       4  1  0  0
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  5
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  2
 4  7  6  2       4  7  6  8
 4  8  7  3       4  8  7  7
 5  0  1  5       5  0  1  8
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  3
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  0
 5  6  7  2       5  6  7  1
 5  7  8  3       5  7  8  7
 5  8  0  4       5  8  0  5
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  8
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  5
 6  7  1  4       6  7  1  6
 6  8  2  5       6  8  2  4
 7  0  5  7       7  0  5  3
 7  1  6  8       7  1  6  7
 7  2  7  0       7  2  7  6
 7  3  8  1       7  3  8  0
 7  5  1  3       7  5  1  5
 7  6  2  4       7  6  2  8
 7  7  3  5       7  7  3  4
 7  8  4  6       7  8  4  1
 8  0  7  8       8  0  7  0
 8  1  8  0       8  1  8  3
 8  2  0  1       8  2  0  8
 8  3  1  2       8  3  1  4
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  6
 8  7  5  6       8  7  5  5
 8  8  6  7       8  8  6  2

Trade and trademate for volume 72
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  8
 0  4  4  4       0  4  4  2
 0  6  6  6       0  6  6  0
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  1
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  6
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  2
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  2
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  7
 2  5  0  7       2  5  0  1
 2  6  1  8       2  6  1  6
 2  7  2  0       2  7  2  5
 2  8  3  1       2  8  3  4
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  2
 3  2  8  5       3  2  8  4
 3  3  0  6       3  3  0  7
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  5
 3  7  4  1       3  7  4  6
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  0
 4  1  0  5       4  1  0  8
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  7
 4  7  6  2       4  7  6  1
 4  8  7  3       4  8  7  5
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  0
 5  3  4  8       5  3  4  1
 5  4  5  0       5  4  5  8
 5  5  6  1       5  5  6  6
 5  6  7  2       5  6  7  4
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  5
 6  2  5  8       6  2  5  1
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  8
 6  7  1  4       6  7  1  2
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  2
 7  1  6  8       7  1  6  3
 7  2  7  0       7  2  7  6
 7  3  8  1       7  3  8  5
 7  4  0  2       7  4  0  4
 7  5  1  3       7  5  1  7
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  8
 7  8  4  6       7  8  4  0
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  6
 8  2  0  1       8  2  0  5
 8  3  1  2       8  3  1  0
 8  5  3  4       8  5  3  2
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  4

Trade and trademate for volume 73
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  5
 0  2  2  2       0  2  2  0
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  7
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  6
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  7
 1  2  4  3       1  2  4  1
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  2
 1  5  7  6       1  5  7  0
 1  6  8  7       1  6  8  3
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  4
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  0
 2  2  6  4       2  2  6  6
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8  5
 2  5  0  7       2  5  0  8
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  4
 3  0  6  3       3  0  6  5
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  8
 3  3  0  6       3  3  0  4
 3  4  1  7       3  4  1  1
 3  5  2  8       3  5  2  2
 3  7  4  1       3  7  4  7
 3  8  5  2       3  8  5  3
 4  0  8  4       4  0  8  0
 4  1  0  5       4  1  0  1
 4  2  1  6       4  2  1  7
 4  3  2  7       4  3  2  5
 4  5  4  0       4  5  4  6
 4  6  5  1       4  6  5  4
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  2
 5  0  1  5       5  0  1  8
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  6
 5  5  6  1       5  5  6  4
 5  6  7  2       5  6  7  5
 5  7  8  3       5  7  8  1
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  4
 6  1  4  7       6  1  4  2
 6  2  5  8       6  2  5  5
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  3
 6  5  8  2       6  5  8  7
 6  6  0  3       6  6  0  6
 6  7  1  4       6  7  1  0
 6  8  2  5       6  8  2  8
 7  2  7  0       7  2  7  4
 7  3  8  1       7  3  8  2
 7  4  0  2       7  4  0  0
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  6
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  4
 8  2  0  1       8  2  0  3
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  5
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  0

Trade and trademate for volume 74
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  0
 0  2  2  2       0  2  2  6
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  3
 0  7  7  7       0  7  7  5
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  7
 1  2  4  3       1  2  4  4
 1  3  5  4       1  3  5  3
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  6
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  0
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  2
 2  5  0  7       2  5  0  6
 2  6  1  8       2  6  1  1
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  4
 3  1  7  4       3  1  7  6
 3  2  8  5       3  2  8  7
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  3
 3  6  3  0       3  6  3  2
 3  7  4  1       3  7  4  0
 3  8  5  2       3  8  5  1
 4  0  8  4       4  0  8  1
 4  1  0  5       4  1  0  3
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  6
 4  5  4  0       4  5  4  5
 4  6  5  1       4  6  5  0
 4  7  6  2       4  7  6  7
 4  8  7  3       4  8  7  4
 5  1  2  6       5  1  2  1
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  6
 5  4  5  0       5  4  5  8
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  7
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  0
 6  0  3  6       6  0  3  8
 6  1  4  7       6  1  4  2
 6  2  5  8       6  2  5  5
 6  3  6  0       6  3  6  1
 6  4  7  1       6  4  7  0
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  4
 6  7  1  4       6  7  1  6
 6  8  2  5       6  8  2  7
 7  0  5  7       7  0  5  6
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  0
 7  4  0  2       7  4  0  7
 7  5  1  3       7  5  1  4
 7  6  2  4       7  6  2  5
 7  7  3  5       7  7  3  1
 7  8  4  6       7  8  4  3
 8  0  7  8       8  0  7  3
 8  1  8  0       8  1  8  5
 8  3  1  2       8  3  1  7
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  0
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  6

Trade and trademate for volume 75
 0  0  0  0       0  0  0  7
 0  2  2  2       0  2  2  5
 0  4  4  4       0  4  4  8
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  0
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  5
 1  2  4  3       1  2  4  7
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  0
 1  5  7  6       1  5  7  1
 1  6  8  7       1  6  8  3
 1  7  0  8       1  7  0  6
 1  8  1  0       1  8  1  2
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  0
 2  5  0  7       2  5  0  5
 2  6  1  8       2  6  1  7
 2  7  2  0       2  7  2  8
 2  8  3  1       2  8  3  4
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  3
 3  2  8  5       3  2  8  2
 3  3  0  6       3  3  0  1
 3  4  1  7       3  4  1  5
 3  5  2  8       3  5  2  0
 3  6  3  0       3  6  3  6
 3  7  4  1       3  7  4  4
 3  8  5  2       3  8  5  7
 4  0  8  4       4  0  8  5
 4  1  0  5       4  1  0  4
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  1
 4  5  4  0       4  5  4  3
 4  6  5  1       4  6  5  0
 4  7  6  2       4  7  6  7
 4  8  7  3       4  8  7  8
 5  0  1  5       5  0  1  0
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  8
 5  3  4  8       5  3  4  6
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  5
 5  7  8  3       5  7  8  1
 5  8  0  4       5  8  0  3
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  0
 6  2  5  8       6  2  5  1
 6  3  6  0       6  3  6  5
 6  4  7  1       6  4  7  7
 6  5  8  2       6  5  8  4
 6  6  0  3       6  6  0  8
 6  7  1  4       6  7  1  3
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  3
 7  1  6  8       7  1  6  6
 7  2  7  0       7  2  7  4
 7  3  8  1       7  3  8  7
 7  5  1  3       7  5  1  8
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  0
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  6
 8  1  8  0       8  1  8  8
 8  2  0  1       8  2  0  0
 8  3  1  2       8  3  1  4
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  2
 8  7  5  6       8  7  5  5
 8  8  6  7       8  8  6  1

Trade and trademate for volume 76
 0  0  0  0       0  0  0  3
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  0
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  4
 0  7  7  7       0  7  7  8
 0  8  8  8       0  8  8  2
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  4
 1  2  4  3       1  2  4  6
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  5
 1  7  0  8       1  7  0  2
 1  8  1  0       1  8  1  7
 2  0  4  2       2  0  4  7
 2  1  5  3       2  1  5  2
 2  2  6  4       2  2  6  0
 2  3  7  5       2  3  7  6
 2  4  8  6       2  4  8  4
 2  5  0  7       2  5  0  8
 2  6  1  8       2  6  1  1
 2  7  2  0       2  7  2  3
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  2
 3  1  7  4       3  1  7  7
 3  2  8  5       3  2  8  8
 3  3  0  6       3  3  0  5
 3  4  1  7       3  4  1  0
 3  5  2  8       3  5  2  4
 3  6  3  0       3  6  3  3
 3  8  5  2       3  8  5  6
 4  0  8  4       4  0  8  6
 4  1  0  5       4  1  0  0
 4  2  1  6       4  2  1  3
 4  3  2  7       4  3  2  1
 4  5  4  0       4  5  4  2
 4  6  5  1       4  6  5  7
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  4
 5  0  1  5       5  0  1  8
 5  1  2  6       5  1  2  5
 5  2  3  7       5  2  3  2
 5  3  4  8       5  3  4  4
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  6
 5  6  7  2       5  6  7  0
 5  7  8  3       5  7  8  7
 5  8  0  4       5  8  0  1
 6  0  3  6       6  0  3  1
 6  1  4  7       6  1  4  3
 6  2  5  8       6  2  5  5
 6  3  6  0       6  3  6  7
 6  4  7  1       6  4  7  2
 6  5  8  2       6  5  8  0
 6  6  0  3       6  6  0  6
 6  8  2  5       6  8  2  8
 7  0  5  7       7  0  5  4
 7  2  7  0       7  2  7  1
 7  3  8  1       7  3  8  3
 7  4  0  2       7  4  0  7
 7  5  1  3       7  5  1  5
 7  6  2  4       7  6  2  2
 7  7  3  5       7  7  3  6
 7  8  4  6       7  8  4  0
 8  0  7  8       8  0  7  5
 8  1  8  0       8  1  8  1
 8  2  0  1       8  2  0  4
 8  4  2  3       8  4  2  6
 8  5  3  4       8  5  3  7
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  0
 8  8  6  7       8  8  6  3

Trade and trademate for volume 77
 0  0  0  0       0  0  0  6
 0  1  1  1       0  1  1  2
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  4
 0  4  4  4       0  4  4  0
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  1
 0  7  7  7       0  7  7  5
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  0
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  3
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  1
 1  7  0  8       1  7  0  2
 1  8  1  0       1  8  1  4
 2  0  4  2       2  0  4  1
 2  1  5  3       2  1  5  5
 2  3  7  5       2  3  7  7
 2  4  8  6       2  4  8  2
 2  5  0  7       2  5  0  8
 2  6  1  8       2  6  1  3
 2  7  2  0       2  7  2  6
 2  8  3  1       2  8  3  0
 3  0  6  3       3  0  6  7
 3  2  8  5       3  2  8  1
 3  3  0  6       3  3  0  0
 3  4  1  7       3  4  1  5
 3  5  2  8       3  5  2  3
 3  6  3  0       3  6  3  6
 3  7  4  1       3  7  4  8
 4  0  8  4       4  0  8  5
 4  1  0  5       4  1  0  1
 4  2  1  6       4  2  1  0
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  7
 4  5  4  0       4  5  4  4
 4  6  5  1       4  6  5  8
 4  7  6  2       4  7  6  3
 4  8  7  3       4  8  7  6
 5  0  1  5       5  0  1  8
 5  1  2  6       5  1  2  7
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  6
 5  4  5  0       5  4  5  1
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  0
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  5
 6  0  3  6       6  0  3  2
 6  1  4  7       6  1  4  3
 6  2  5  8       6  2  5  6
 6  3  6  0       6  3  6  5
 6  4  7  1       6  4  7  8
 6  5  8  2       6  5  8  0
 6  6  0  3       6  6  0  4
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  1
 7  0  5  7       7  0  5  4
 7  1  6  8       7  1  6  0
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  8
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  5
 7  7  3  5       7  7  3  1
 7  8  4  6       7  8  4  7
 8  0  7  8       8  0  7  3
 8  1  8  0       8  1  8  6
 8  2  0  1       8  2  0  7
 8  3  1  2       8  3  1  1
 8  4  2  3       8  4  2  4
 8  5  3  4       8  5  3  5
 8  6  4  5       8  6  4  2
 8  7  5  6       8  7  5  0
 8  8  6  7       8  8  6  8

Trade and trademate for volume 78
 0  0  0  0       0  0  0  1
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  7
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  8
 0  5  5  5       0  5  5  6
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  2
 0  8  8  8       0  8  8  3
 1  0  2  1       1  0  2  4
 1  1  3  2       1  1  3  6
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  3
 1  6  8  7       1  6  8  5
 1  7  0  8       1  7  0  0
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  6
 2  1  5  3       2  1  5  5
 2  2  6  4       2  2  6  3
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  7
 2  5  0  7       2  5  0  4
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  8
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  4
 3  3  0  6       3  3  0  2
 3  4  1  7       3  4  1  6
 3  5  2  8       3  5  2  5
 3  6  3  0       3  6  3  7
 3  7  4  1       3  7  4  3
 3  8  5  2       3  8  5  0
 4  0  8  4       4  0  8  0
 4  1  0  5       4  1  0  8
 4  2  1  6       4  2  1  1
 4  3  2  7       4  3  2  6
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  3
 4  7  6  2       4  7  6  5
 4  8  7  3       4  8  7  4
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  0
 5  3  4  8       5  3  4  1
 5  4  5  0       5  4  5  4
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  8
 5  7  8  3       5  7  8  6
 5  8  0  4       5  8  0  7
 6  0  3  6       6  0  3  3
 6  1  4  7       6  1  4  0
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  5
 6  5  8  2       6  5  8  1
 6  6  0  3       6  6  0  6
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  2
 7  0  5  7       7  0  5  2
 7  1  6  8       7  1  6  7
 7  2  7  0       7  2  7  6
 7  3  8  1       7  3  8  8
 7  4  0  2       7  4  0  3
 7  5  1  3       7  5  1  0
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  4
 7  8  4  6       7  8  4  5
 8  0  7  8       8  0  7  7
 8  1  8  0       8  1  8  2
 8  2  0  1       8  2  0  5
 8  3  1  2       8  3  1  3
 8  4  2  3       8  4  2  0
 8  5  3  4       8  5  3  8
 8  6  4  5       8  6  4  4
 8  7  5  6       8  7  5  1
 8  8  6  7       8  8  6  6

Trade and trademate for volume 79
 0  0  0  0       0  0  0  4
 0  1  1  1       0  1  1  3
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  5
 0  4  4  4       0  4  4  1
 0  5  5  5       0  5  5  7
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  6
 0  8  8  8       0  8  8  2
 1  0  2  1       1  0  2  6
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  8
 1  4  6  5       1  4  6  3
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  1
 1  7  0  8       1  7  0  2
 1  8  1  0       1  8  1  7
 2  0  4  2       2  0  4  3
 2  1  5  3       2  1  5  1
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  0
 2  4  8  6       2  4  8  4
 2  5  0  7       2  5  0  8
 2  6  1  8       2  6  1  2
 2  7  2  0       2  7  2  5
 2  8  3  1       2  8  3  6
 3  0  6  3       3  0  6  1
 3  1  7  4       3  1  7  5
 3  2  8  5       3  2  8  6
 3  3  0  6       3  3  0  3
 3  4  1  7       3  4  1  0
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  8
 3  7  4  1       3  7  4  7
 3  8  5  2       3  8  5  4
 4  0  8  4       4  0  8  5
 4  1  0  5       4  1  0  7
 4  2  1  6       4  2  1  4
 4  3  2  7       4  3  2  1
 4  4  3  8       4  4  3  2
 4  6  5  1       4  6  5  6
 4  7  6  2       4  7  6  8
 5  0  1  5       5  0  1  8
 5  1  2  6       5  1  2  4
 5  2  3  7       5  2  3  3
 5  3  4  8       5  3  4  2
 5  4  5  0       5  4  5  5
 5  5  6  1       5  5  6  6
 5  6  7  2       5  6  7  7
 5  7  8  3       5  7  8  0
 5  8  0  4       5  8  0  1
 6  0  3  6       6  0  3  7
 6  1  4  7       6  1  4  6
 6  2  5  8       6  2  5  2
 6  3  6  0       6  3  6  4
 6  4  7  1       6  4  7  8
 6  5  8  2       6  5  8  3
 6  6  0  3       6  6  0  5
 6  7  1  4       6  7  1  1
 6  8  2  5       6  8  2  0
 7  0  5  7       7  0  5  0
 7  1  6  8       7  1  6  2
 7  2  7  0       7  2  7  1
 7  3  8  1       7  3  8  7
 7  4  0  2       7  4  0  6
 7  5  1  3       7  5  1  5
 7  6  2  4       7  6  2  3
 7  7  3  5       7  7  3  4
 7  8  4  6       7  8  4  8
 8  0  7  8       8  0  7  2
 8  1  8  0       8  1  8  8
 8  2  0  1       8  2  0  0
 8  3  1  2       8  3  1  6
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  4
 8  7  5  6       8  7  5  3
 8  8  6  7       8  8  6  5

Trade and trademate for volume 80
 0  0  0  0       0  0  0  2
 0  1  1  1       0  1  1  6
 0  2  2  2       0  2  2  8
 0  3  3  3       0  3  3  7
 0  5  5  5       0  5  5  3
 0  6  6  6       0  6  6  0
 0  7  7  7       0  7  7  5
 0  8  8  8       0  8  8  1
 1  0  2  1       1  0  2  7
 1  1  3  2       1  1  3  0
 1  2  4  3       1  2  4  5
 1  3  5  4       1  3  5  6
 1  4  6  5       1  4  6  1
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  2
 1  7  0  8       1  7  0  3
 1  8  1  0       1  8  1  8
 2  0  4  2       2  0  4  0
 2  1  5  3       2  1  5  4
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  8
 2  4  8  6       2  4  8  5
 2  5  0  7       2  5  0  6
 2  6  1  8       2  6  1  3
 2  7  2  0       2  7  2  1
 2  8  3  1       2  8  3  2
 3  0  6  3       3  0  6  8
 3  1  7  4       3  1  7  1
 3  2  8  5       3  2  8  3
 3  3  0  6       3  3  0  0
 3  4  1  7       3  4  1  2
 3  5  2  8       3  5  2  5
 3  6  3  0       3  6  3  4
 3  7  4  1       3  7  4  6
 3  8  5  2       3  8  5  7
 4  0  8  4       4  0  8  6
 4  1  0  5       4  1  0  8
 4  2  1  6       4  2  1  1
 4  3  2  7       4  3  2  2
 4  4  3  8       4  4  3  3
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  5
 4  7  6  2       4  7  6  4
 4  8  7  3       4  8  7  0
 5  0  1  5       5  0  1  4
 5  1  2  6       5  1  2  3
 5  2  3  7       5  2  3  6
 5  3  4  8       5  3  4  1
 5  4  5  0       5  4  5  8
 5  5  6  1       5  5  6  2
 5  6  7  2       5  6  7  7
 5  7  8  3       5  7  8  0
 5  8  0  4       5  8  0  5
 6  0  3  6       6  0  3  5
 6  1  4  7       6  1  4  2
 6  2  5  8       6  2  5  0
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  6
 6  5  8  2       6  5  8  8
 6  6  0  3       6  6  0  1
 6  7  1  4       6  7  1  7
 6  8  2  5       6  8  2  4
 7  0  5  7       7  0  5  1
 7  1  6  8       7  1  6  5
 7  2  7  0       7  2  7  2
 7  3  8  1       7  3  8  4
 7  4  0  2       7  4  0  7
 7  5  1  3       7  5  1  0
 7  6  2  4       7  6  2  6
 7  7  3  5       7  7  3  8
 7  8  4  6       7  8  4  3
 8  0  7  8       8  0  7  3
 8  1  8  0       8  1  8  7
 8  2  0  1       8  2  0  4
 8  3  1  2       8  3  1  5
 8  4  2  3       8  4  2  0
 8  5  3  4       8  5  3  1
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  2
 8  8  6  7       8  8  6  6

Trade and trademate for volume 81
 0  0  0  0       0  0  0  8
 0  1  1  1       0  1  1  4
 0  2  2  2       0  2  2  0
 0  3  3  3       0  3  3  6
 0  4  4  4       0  4  4  5
 0  5  5  5       0  5  5  1
 0  6  6  6       0  6  6  2
 0  7  7  7       0  7  7  3
 0  8  8  8       0  8  8  7
 1  0  2  1       1  0  2  3
 1  1  3  2       1  1  3  8
 1  2  4  3       1  2  4  2
 1  3  5  4       1  3  5  7
 1  4  6  5       1  4  6  6
 1  5  7  6       1  5  7  4
 1  6  8  7       1  6  8  0
 1  7  0  8       1  7  0  5
 1  8  1  0       1  8  1  1
 2  0  4  2       2  0  4  4
 2  1  5  3       2  1  5  6
 2  2  6  4       2  2  6  7
 2  3  7  5       2  3  7  2
 2  4  8  6       2  4  8  1
 2  5  0  7       2  5  0  0
 2  6  1  8       2  6  1  3
 2  7  2  0       2  7  2  8
 2  8  3  1       2  8  3  5
 3  0  6  3       3  0  6  5
 3  1  7  4       3  1  7  7
 3  2  8  5       3  2  8  3
 3  3  0  6       3  3  0  1
 3  4  1  7       3  4  1  0
 3  5  2  8       3  5  2  2
 3  6  3  0       3  6  3  4
 3  7  4  1       3  7  4  6
 3  8  5  2       3  8  5  8
 4  0  8  4       4  0  8  6
 4  1  0  5       4  1  0  3
 4  2  1  6       4  2  1  8
 4  3  2  7       4  3  2  4
 4  4  3  8       4  4  3  2
 4  5  4  0       4  5  4  7
 4  6  5  1       4  6  5  5
 4  7  6  2       4  7  6  1
 4  8  7  3       4  8  7  0
 5  0  1  5       5  0  1  7
 5  1  2  6       5  1  2  5
 5  2  3  7       5  2  3  1
 5  3  4  8       5  3  4  0
 5  4  5  0       5  4  5  3
 5  5  6  1       5  5  6  8
 5  6  7  2       5  6  7  6
 5  7  8  3       5  7  8  4
 5  8  0  4       5  8  0  2
 6  0  3  6       6  0  3  0
 6  1  4  7       6  1  4  1
 6  2  5  8       6  2  5  4
 6  3  6  0       6  3  6  3
 6  4  7  1       6  4  7  8
 6  5  8  2       6  5  8  5
 6  6  0  3       6  6  0  7
 6  7  1  4       6  7  1  2
 6  8  2  5       6  8  2  6
 7  0  5  7       7  0  5  2
 7  1  6  8       7  1  6  0
 7  2  7  0       7  2  7  5
 7  3  8  1       7  3  8  8
 7  4  0  2       7  4  0  4
 7  5  1  3       7  5  1  6
 7  6  2  4       7  6  2  1
 7  7  3  5       7  7  3  7
 7  8  4  6       7  8  4  3
 8  0  7  8       8  0  7  1
 8  1  8  0       8  1  8  2
 8  2  0  1       8  2  0  6
 8  3  1  2       8  3  1  5
 8  4  2  3       8  4  2  7
 8  5  3  4       8  5  3  3
 8  6  4  5       8  6  4  8
 8  7  5  6       8  7  5  0
 8  8  6  7       8  8  6  4


